The five-point bootstrap

We study five-point correlation functions of scalar operators in d-dimensional conformal field theories. We develop a new approach to computing the five-point conformal blocks for exchanged primary operators of arbitrary spin by introducing a generalization of radial coordinates, using an appropriate ansatz, and perturbatively solving two quadratic Casimir differential equations. We then study five-point correlators $\langle \sigma \sigma \epsilon \sigma \sigma \rangle$ in the critical 3d Ising model. We truncate the operator product expansions (OPEs) in the correlator by including a finite number of primary operators with conformal dimension below a cutoff $\Delta \leqslant \Delta_{\rm cutoff}$. We then compute several OPE coefficients involving $\epsilon$ and two spinning operators by demanding that the truncated correlator approximately satisfies the crossing relation.

==> Solving_the_Casimir_equation.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    387679,       9437]
NotebookOptionsPosition[    384836,       9386]
NotebookOutlinePosition[    385230,       9402]
CellTagsIndexPosition[    385187,       9399]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Quit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.876836863875622*^9, 3.8768368668503313`*^9}, {
  3.8842774602153397`*^9, 3.88427746083982*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"533de1f2-f4e6-4a4c-9e38-8ad026213e2b"],

Cell[TextData[{
 "We use the coordinates (",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["r", "1"], ",", 
    SubscriptBox["\[Eta]", "1"], ",", " ", 
    SubscriptBox["r", "2"], ",", " ", 
    SubscriptBox["\[Eta]", "2"], ",", " ", 
    OverscriptBox["w", "^"]}], TraditionalForm]],ExpressionUUID->
  "e70a6bed-31bc-4e52-a4d8-83bb2b9d1cdd"],
 ")=(r1, \[Eta]1, r2, \[Eta]2, wh) from eq. (2.5). The conformal blocks G are \
written as: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     SuperscriptBox["G", "nIJ"], 
     RowBox[{"(", 
      RowBox[{"\[CapitalDelta]", ",", "l", ",", 
       RowBox[{"\[CapitalDelta]", "'"}], ",", 
       RowBox[{"l", "'"}]}], ")"}]], "=", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["r", "1"], "\[CapitalDelta]"], 
     SuperscriptBox[
      SubscriptBox["r", "2"], 
      RowBox[{"\[CapitalDelta]", "'"}]], 
     RowBox[{"f", "[", 
      RowBox[{
       SubscriptBox["r", "1"], ",", 
       SubscriptBox["r", "2"], ",", 
       SubscriptBox["\[Eta]", "1"], ",", 
       SubscriptBox["\[Eta]", "2"], ",", 
       OverscriptBox["w", "^"]}], "]"}]}]}], TraditionalForm]],ExpressionUUID->
  "8dd8e44f-38fe-4e0b-b04d-556c6ac233a0"],
 ", and we write the Casimir differential equations for the functions ",
 Cell[BoxData[
  FormBox[
   RowBox[{"f", "[", 
    RowBox[{
     SubscriptBox["r", "1"], ",", 
     SubscriptBox["r", "2"], ",", 
     SubscriptBox["\[Eta]", "1"], ",", 
     SubscriptBox["\[Eta]", "2"], ",", 
     OverscriptBox["w", "^"]}], "]"}], TraditionalForm]],ExpressionUUID->
  "d7b95a59-8cc5-409f-9d7b-ac027aee72ba"],
 "."
}], "Text",
 CellChangeTimes->{{3.888953514830327*^9, 3.8889537918575*^9}, {
   3.888953962880335*^9, 3.888953962881716*^9}, {3.8900683188788652`*^9, 
   3.890068321701767*^9}, {3.890068365304297*^9, 3.8900683654530077`*^9}, 
   3.890069041766014*^9, {3.8922918393992662`*^9, 
   3.8922918538809433`*^9}},ExpressionUUID->"e14c0dc9-6914-46f1-a735-\
50d46d2da43b"],

Cell[TextData[{
 "The function  ",
 Cell[BoxData[
  FormBox[
   RowBox[{"f", "[", 
    RowBox[{
     SubscriptBox["r", "1"], ",", 
     SubscriptBox["r", "2"], ",", 
     SubscriptBox["\[Eta]", "1"], ",", 
     SubscriptBox["\[Eta]", "2"], ",", 
     OverscriptBox["w", "^"]}], "]"}], TraditionalForm]],ExpressionUUID->
  "403d26c1-1363-4dfe-a7df-9f2ecd1d4cb1"],
 " is then written as  ",
 Cell[BoxData[
  FormBox[
   RowBox[{"f", "[", 
    RowBox[{
     SubscriptBox["r", "1"], ",", 
     SubscriptBox["r", "2"], ",", 
     SubscriptBox["\[Eta]", "1"], ",", 
     SubscriptBox["\[Eta]", "2"], ",", 
     OverscriptBox["w", "^"]}], "]"}], TraditionalForm]],ExpressionUUID->
  "14e6f44d-fb44-42e0-b944-0a0500c227ac"],
 "=",
 Cell[BoxData[
  RowBox[{
   UnderscriptBox["\[Sum]", 
    RowBox[{
     SubscriptBox["m", "1"], ",", 
     RowBox[{
      SubscriptBox["m", "2"], "=", "0"}]}]], 
   RowBox[{
    SuperscriptBox[
     SubscriptBox["r", "1"], 
     SubscriptBox["m", "1"]], 
    SuperscriptBox[
     SubscriptBox["r", "2"], 
     SubscriptBox["m", "2"]]}]}]],ExpressionUUID->
  "4e8f9228-a19d-4c3b-b163-d05e2ae2dc5e"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["f", "1"], "[", 
    RowBox[{
     SubscriptBox["m", "1"], ",", 
     SubscriptBox["m", "2"], ",", 
     SubscriptBox["\[Eta]", "1"], ",", 
     SubscriptBox["\[Eta]", "2"], ",", 
     OverscriptBox["w", "^"]}], "]"}], TraditionalForm]],ExpressionUUID->
  "fcbfcdb8-c4c6-40a1-9ab6-10013a79d438"],
 ". "
}], "Text",
 CellChangeTimes->{{3.888953514830327*^9, 3.8889537918575*^9}, {
  3.888953963872531*^9, 3.8889541300201387`*^9}, {3.890070135776145*^9, 
  3.890070136359448*^9}, {3.8922918585953007`*^9, 
  3.89229185923733*^9}},ExpressionUUID->"040e10a1-47a6-4cb7-9201-\
15c1288eda54"],

Cell[CellGroupData[{

Cell["Quadratic Casimir differential equations", "Subsection",
 CellChangeTimes->{{3.876583586260418*^9, 3.876583587820969*^9}, {
  3.878984428309059*^9, 3.878984429609229*^9}, {3.8842772620136013`*^9, 
  3.884277265893525*^9}, {3.888953265209146*^9, 
  3.888953276667808*^9}},ExpressionUUID->"a7f7762f-805e-401e-8f64-\
3b951cb890a8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Epsilon]", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"d", "-", "2"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a", "=", 
   FractionBox[
    RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], "2"]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"at", "=", 
   FractionBox[
    RowBox[{"\[CapitalDelta]5", "-", "\[CapitalDelta]4"}], "2"]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b", "=", 
   RowBox[{"-", 
    FractionBox["\[CapitalDelta]3", "2"]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.876405110232294*^9, 3.876405110299391*^9}, {
   3.876405149115616*^9, 3.8764051493212123`*^9}, 3.8764052363358564`*^9, {
   3.8764052691535573`*^9, 3.8764053121857147`*^9}, {3.8764053714182835`*^9, 
   3.8764053946272445`*^9}, {3.876405585507118*^9, 3.876405585652563*^9}, {
   3.8764056275971804`*^9, 3.876405627747342*^9}, {3.876405811836753*^9, 
   3.8764058285776052`*^9}, {3.8764058662150345`*^9, 
   3.8764058701608315`*^9}, {3.8764059356500793`*^9, 
   3.8764059357829275`*^9}, {3.876406059243001*^9, 3.876406094157118*^9}, {
   3.876406281724144*^9, 3.876406305411905*^9}, {3.876406397465738*^9, 
   3.8764063974976664`*^9}, {3.8764064901340084`*^9, 
   3.8764065036729345`*^9}, {3.87640654753309*^9, 3.876406607951577*^9}, {
   3.8764066938015146`*^9, 3.8764067178666105`*^9}, {3.8764067992122707`*^9, 
   3.876406856673854*^9}, {3.876407084102022*^9, 3.876407084273265*^9}, {
   3.8764072058747663`*^9, 3.876407205995058*^9}, {3.876407369377509*^9, 
   3.8764074069678545`*^9}, {3.8764075214565*^9, 3.876407522027735*^9}, {
   3.8764078045366297`*^9, 3.876407895319512*^9}, {3.8764080340654125`*^9, 
   3.876408063841633*^9}, {3.8764081481234255`*^9, 3.8764082624101257`*^9}, {
   3.876408297535373*^9, 3.8764083004128337`*^9}, {3.8764083998569136`*^9, 
   3.876408457889392*^9}, {3.8764085774424057`*^9, 3.876408579210826*^9}, {
   3.876408807067159*^9, 3.8764088102037387`*^9}, {3.8764089353764954`*^9, 
   3.876408939086506*^9}, {3.876409047935382*^9, 3.8764090759134607`*^9}, {
   3.8764091101805673`*^9, 3.8764091258935795`*^9}, {3.8764092107627487`*^9, 
   3.8764092450200386`*^9}, {3.876409344289421*^9, 3.8764093725680466`*^9}, {
   3.8764094255501175`*^9, 3.876409426111227*^9}, {3.876409461379584*^9, 
   3.8764095205090203`*^9}, {3.8764096200697594`*^9, 3.87640962010061*^9}, {
   3.8764097455363145`*^9, 3.8764097615915184`*^9}, {3.8764098375016346`*^9, 
   3.8764098991999674`*^9}, {3.8764100791612225`*^9, 
   3.8764101098762975`*^9}, {3.8764103962647657`*^9, 
   3.8764103964020357`*^9}, {3.8764112123001556`*^9, 
   3.8764112458394656`*^9}, {3.876411429493852*^9, 3.87641147482312*^9}, {
   3.876411521039152*^9, 3.8764115299408236`*^9}, {3.876411674953611*^9, 
   3.8764116765985727`*^9}, {3.8764118092442846`*^9, 
   3.8764118342444925`*^9}, {3.876414020248285*^9, 3.8764140340349045`*^9}, {
   3.876414388742406*^9, 3.8764143908120365`*^9}, {3.8764144920613823`*^9, 
   3.8764145790857334`*^9}, {3.876414666841165*^9, 3.876414685593542*^9}, {
   3.876414761942215*^9, 3.876414774609438*^9}, {3.876415271180287*^9, 
   3.876415274067562*^9}, {3.876415351599698*^9, 3.876415433610216*^9}, {
   3.8764154671022663`*^9, 3.8764154671511555`*^9}, {3.8764165145011606`*^9, 
   3.8764166237232156`*^9}, {3.876416729005104*^9, 3.8764167387321224`*^9}, {
   3.8764168539149885`*^9, 3.876416868408905*^9}, {3.8764169490202923`*^9, 
   3.876416950336492*^9}, {3.87641706431769*^9, 3.8764171151457853`*^9}, 
   3.876417234442266*^9, {3.876417268635598*^9, 3.8764173197607317`*^9}, {
   3.876479470826367*^9, 3.87647951969363*^9}, {3.876507170069004*^9, 
   3.8765072082040663`*^9}, {3.876583620419093*^9, 3.876583620855154*^9}, {
   3.878659149736965*^9, 3.878659154644912*^9}, {3.878659299295072*^9, 
   3.878659310263047*^9}, {3.879000974464541*^9, 3.879000975257205*^9}, {
   3.8839909918149776`*^9, 3.883990992014139*^9}, {3.883992579871168*^9, 
   3.88399258248498*^9}, {3.888503090351067*^9, 3.888503096008438*^9}, {
   3.888953202181487*^9, 3.888953205098433*^9}, {3.8889534541525993`*^9, 
   3.8889534777160883`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"e1e1e9ef-0ff4-4b77-b2ed-bf12caecdb06"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eq12", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["r1", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["r2", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["L1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["r1", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r1", "2"], "-", 
           RowBox[{"2", " ", "r1", " ", "\[Eta]1"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r1", "2"], "+", 
            RowBox[{"2", " ", "r1", " ", "\[Eta]1"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r2", "2"], "-", 
           RowBox[{"2", " ", "r2", " ", "\[Eta]2"}]}], ")"}]}], "+", 
        RowBox[{"2", " ", "L1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["r1", "2"]}], ")"}], " ", "\[Epsilon]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r1", "2"], "-", 
           RowBox[{"2", " ", "r1", " ", "\[Eta]1"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r1", "2"], "+", 
            RowBox[{"2", " ", "r1", " ", "\[Eta]1"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r2", "2"], "-", 
           RowBox[{"2", " ", "r2", " ", "\[Eta]2"}]}], ")"}]}], "-", 
        RowBox[{"4", " ", "r1", " ", "\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r1", "2"], "+", 
           RowBox[{"2", " ", "r1", " ", "\[Eta]1"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["r2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "b"}], "-", "\[CapitalDelta]p"}], ")"}], " ", 
            "\[Eta]1"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "b"}], "+", "\[CapitalDelta]p"}], ")"}], " ", 
            "\[Eta]1"}], "+", 
           RowBox[{
            SuperscriptBox["r1", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["r2", "2"], "-", 
              RowBox[{"2", " ", "r2", " ", "\[Eta]2"}]}], ")"}]}], "+", 
           RowBox[{"r1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Epsilon]", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["r2", "2"], "-", 
              RowBox[{"2", " ", "r2", " ", "\[Eta]2"}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["r1", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Eta]1", "2"], "+", 
              RowBox[{"\[Epsilon]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Eta]1", "2"]}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["r2", "2"], "-", 
              RowBox[{"2", " ", "r2", " ", "\[Eta]2"}]}], ")"}]}], "-", 
           RowBox[{"4", " ", "r2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"wh", " ", "\[CapitalDelta]p"}], "+", 
              RowBox[{"b", " ", "\[Eta]1", " ", "\[Eta]2"}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["r1", "2"], " ", "\[Eta]1", " ", 
            RowBox[{"(", 
             RowBox[{"\[CapitalDelta]p", "-", 
              RowBox[{
               SuperscriptBox["r2", "2"], " ", "\[CapitalDelta]p"}], "+", 
              RowBox[{"2", " ", "b", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["r2", "2"], "-", 
                 RowBox[{"2", " ", "r2", " ", "\[Eta]2"}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["r1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["r2", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "b"}], "-", "\[CapitalDelta]p"}], ")"}], 
               " ", "\[Eta]1"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "b"}], "+", "\[CapitalDelta]p"}], ")"}], 
               " ", "\[Eta]1"}], "+", 
              RowBox[{"4", " ", "r2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"wh", " ", "\[CapitalDelta]p"}], "-", 
                 RowBox[{"b", " ", "\[Eta]1", " ", "\[Eta]2"}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], "+", 
        RowBox[{"8", " ", "a", " ", "r1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["r1", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", "r2", " ", "wh", " ", 
            "\[CapitalDelta]p"}], "+", 
           RowBox[{"\[CapitalDelta]", " ", "\[Eta]1"}], "+", 
           RowBox[{
            SuperscriptBox["r2", "2"], " ", "\[CapitalDelta]", " ", 
            "\[Eta]1"}], "+", 
           RowBox[{"\[CapitalDelta]p", " ", "\[Eta]1"}], "-", 
           RowBox[{
            SuperscriptBox["r2", "2"], " ", "\[CapitalDelta]p", " ", 
            "\[Eta]1"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["r1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["r2", "2"]}], ")"}], " ", "\[CapitalDelta]p", 
            " ", "\[Eta]1"}], "-", 
           RowBox[{
           "2", " ", "r2", " ", "\[CapitalDelta]", " ", "\[Eta]1", " ", 
            "\[Eta]2"}], "+", 
           RowBox[{"2", " ", "b", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["r1", "2"], "-", 
              RowBox[{"2", " ", "r1", " ", "\[Eta]1"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"\[Eta]1", "+", 
              RowBox[{"r1", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{"r1", " ", "\[Eta]1"}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["r2", "2"], "-", 
              RowBox[{"2", " ", "r2", " ", "\[Eta]2"}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["r1", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[CapitalDelta]p", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["r2", "2"], "+", 
                 RowBox[{"4", " ", "r2", " ", "wh", " ", "\[Eta]1"}], "+", 
                 SuperscriptBox["\[Eta]1", "2"], "-", 
                 RowBox[{
                  SuperscriptBox["r2", "2"], " ", 
                  SuperscriptBox["\[Eta]1", "2"]}]}], ")"}]}], "+", 
              RowBox[{"\[CapitalDelta]", " ", 
               SuperscriptBox["\[Eta]1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["r2", "2"], "-", 
                 RowBox[{"2", " ", "r2", " ", "\[Eta]2"}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{"2", " ", "r1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[CapitalDelta]p", " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 SuperscriptBox["r2", "2"], "+", 
                 RowBox[{"4", " ", "r2", " ", "wh", " ", "\[Eta]1"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["r2", "2"]}], ")"}], " ", 
                  SuperscriptBox["\[Eta]1", "2"]}]}], ")"}]}], "+", 
              RowBox[{"\[CapitalDelta]", " ", 
               SuperscriptBox["\[Eta]1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["r2", "2"], "-", 
                 RowBox[{"2", " ", "r2", " ", "\[Eta]2"}]}], ")"}]}]}], 
             ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["r1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[CapitalDelta]", "-", "\[CapitalDelta]p"}], ")"}], 
               " ", "\[Eta]1"}], "+", 
              RowBox[{
               SuperscriptBox["r2", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"\[CapitalDelta]", "+", "\[CapitalDelta]p"}], ")"}], 
               " ", "\[Eta]1"}], "-", 
              RowBox[{"2", " ", "r2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "wh", " ", "\[CapitalDelta]p"}], "+", 
                 RowBox[{
                 "\[CapitalDelta]", " ", "\[Eta]1", " ", "\[Eta]2"}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"f", "[", 
       RowBox[{"r1", ",", "r2", ",", "\[Eta]1", ",", "\[Eta]2", ",", "wh"}], 
       "]"}]}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"wh", "-", 
        RowBox[{
         SuperscriptBox["r1", "10"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["r2", "2"]}], ")"}], " ", "wh", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r2", "2"], "-", 
           RowBox[{"2", " ", "r2", " ", "\[Eta]2"}]}], ")"}]}], "+", 
        RowBox[{"wh", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[Epsilon]"}], "-", 
           RowBox[{"r2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r2", "3"], "+", 
              RowBox[{"2", " ", "\[Eta]2"}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["r2", "2"], " ", "\[Eta]2"}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["r1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "32"}], " ", "r2", " ", 
            SuperscriptBox["wh", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["r2", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", " ", "a"}], "-", "\[CapitalDelta]"}], ")"}]}], 
              "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["r2", "2"]}], ")"}], " ", 
               "\[CapitalDelta]p"}]}], ")"}], " ", "\[Eta]1"}], "+", 
           RowBox[{"8", " ", "r2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "a", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["r2", "2"]}], ")"}]}], "-", "\[CapitalDelta]",
               "-", "\[CapitalDelta]p", "+", 
              RowBox[{"2", " ", "\[Epsilon]"}], "+", 
              RowBox[{
               SuperscriptBox["r2", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "\[CapitalDelta]", "+", 
                 "\[CapitalDelta]p", "+", 
                 RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}], " ", 
            "\[Eta]1"}], "-", 
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{"r2", "+", 
              SuperscriptBox["r2", "3"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "a"}], "-", "\[CapitalDelta]"}], ")"}], " ", 
            SuperscriptBox["\[Eta]1", "3"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["r2", "2"]}], ")"}], "2"], " ", "\[Eta]1", " ", 
            
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "a"}], "+", "\[CapitalDelta]", "-", 
              RowBox[{"2", " ", "\[Epsilon]"}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", "a"}], "+", "\[CapitalDelta]"}], ")"}], 
               " ", 
               SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", "\[Eta]2"}], 
           "+", 
           RowBox[{"8", " ", "r2", " ", "\[Eta]1", " ", 
            RowBox[{"(", 
             RowBox[{
             "1", "+", "\[CapitalDelta]", "+", "\[CapitalDelta]p", "-", 
              RowBox[{"2", " ", "\[Epsilon]"}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
               SuperscriptBox["\[Eta]1", "2"]}], "+", 
              RowBox[{"2", " ", "a", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["r2", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[Eta]1", "2"]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["r2", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "\[CapitalDelta]", "+", 
                 "\[CapitalDelta]p", "+", 
                 RowBox[{"2", " ", "\[Epsilon]"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
                  SuperscriptBox["\[Eta]1", "2"]}]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["\[Eta]2", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["r2", "2"]}], ")"}], " ", "wh", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"6", " ", "\[Epsilon]"}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"4", " ", "a"}], "+", 
                 RowBox[{"4", " ", "b"}], "+", 
                 RowBox[{"2", " ", "\[CapitalDelta]p"}], "+", 
                 RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
               SuperscriptBox["\[Eta]1", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["r2", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"6", " ", "\[Epsilon]"}], "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", 
                    RowBox[{"4", " ", "a"}], "+", 
                    RowBox[{"4", " ", "b"}], "-", 
                    RowBox[{"2", " ", "\[CapitalDelta]p"}], "+", 
                    RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
                  SuperscriptBox["\[Eta]1", "2"]}]}], ")"}]}], "-", 
              RowBox[{"2", " ", "r2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", 
                 RowBox[{"16", " ", "a"}], "+", 
                 RowBox[{"6", " ", "\[Epsilon]"}], "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"8", " ", "a"}], "+", 
                    RowBox[{"4", " ", "b"}], "-", 
                    RowBox[{"2", " ", "\[CapitalDelta]"}], "+", 
                    RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
                  SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", 
               "\[Eta]2"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["r1", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"32", " ", "r2", " ", 
            SuperscriptBox["wh", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["r2", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", " ", "a"}], "+", "\[CapitalDelta]"}], ")"}]}], 
              "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["r2", "2"]}], ")"}], " ", 
               "\[CapitalDelta]p"}]}], ")"}], " ", "\[Eta]1"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["r2", "2"]}], ")"}], " ", "wh", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"6", " ", "\[Epsilon]"}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"4", " ", "a"}], "+", 
                 RowBox[{"4", " ", "b"}], "+", 
                 RowBox[{"2", " ", "\[CapitalDelta]p"}], "+", 
                 RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
               SuperscriptBox["\[Eta]1", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["r2", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"6", " ", "\[Epsilon]"}], "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", 
                    RowBox[{"4", " ", "a"}], "+", 
                    RowBox[{"4", " ", "b"}], "-", 
                    RowBox[{"2", " ", "\[CapitalDelta]p"}], "+", 
                    RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
                  SuperscriptBox["\[Eta]1", "2"]}]}], ")"}]}], "-", 
              RowBox[{"2", " ", "r2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", 
                 RowBox[{"16", " ", "a"}], "+", 
                 RowBox[{"6", " ", "\[Epsilon]"}], "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"8", " ", "a"}], "+", 
                    RowBox[{"4", " ", "b"}], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]"}], "+", 
                    RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
                  SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", 
               "\[Eta]2"}]}], ")"}]}], "+", 
           RowBox[{"4", " ", "\[Eta]1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "r2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", " ", "a", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["r2", "2"]}], ")"}]}], "+", 
                 "\[CapitalDelta]", "-", "\[CapitalDelta]p", "+", 
                 RowBox[{"2", " ", "\[Epsilon]"}], "+", 
                 RowBox[{
                  SuperscriptBox["r2", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]", "+", 
                    "\[CapitalDelta]p", "+", 
                    RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}], 
              "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"r2", "+", 
                 SuperscriptBox["r2", "3"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", " ", "a"}], "+", "\[CapitalDelta]"}], ")"}], 
               " ", 
               SuperscriptBox["\[Eta]1", "2"]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["r2", "2"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "a"}], "-", "\[CapitalDelta]", "-", 
                 RowBox[{"2", " ", "\[Epsilon]"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "a"}], "+", "\[CapitalDelta]"}], ")"}], 
                  " ", 
                  SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", "\[Eta]2"}],
               "+", 
              RowBox[{"2", " ", "r2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[CapitalDelta]", "-", 
                 "\[CapitalDelta]p", "+", 
                 RowBox[{"2", " ", "\[Epsilon]"}], "+", 
                 RowBox[{
                  SuperscriptBox["r2", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]", "+", 
                    "\[CapitalDelta]p", "+", 
                    RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
                 SuperscriptBox["\[Eta]1", "2"], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["r2", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}]}], 
                    "+", "\[CapitalDelta]"}], ")"}], " ", 
                  SuperscriptBox["\[Eta]1", "2"]}], "-", 
                 RowBox[{"2", " ", "a", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["r2", "2"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[Eta]1", "2"]}], ")"}]}]}], ")"}], " ", 
               SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r1", "9"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"wh", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"4", " ", "a"}], "-", 
              RowBox[{"4", " ", "b"}], "-", 
              RowBox[{"2", " ", "\[CapitalDelta]p"}], "+", 
              RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", "\[Eta]1"}], 
           "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "a"}], "+", "\[CapitalDelta]", "+", 
              RowBox[{"2", " ", "\[Epsilon]"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", "a"}], "-", "\[CapitalDelta]"}], ")"}], 
               " ", 
               SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", "\[Eta]2"}], 
           "+", 
           RowBox[{
            SuperscriptBox["r2", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"wh", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"4", " ", "a"}], "+", 
                 RowBox[{"4", " ", "b"}], "-", 
                 RowBox[{"2", " ", "\[CapitalDelta]p"}], "-", 
                 RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", "\[Eta]1"}], 
              "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "a"}], "+", "\[CapitalDelta]", "+", 
                 RowBox[{"2", " ", "\[Epsilon]"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", "a"}], "-", "\[CapitalDelta]"}], ")"}], 
                  " ", 
                  SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", 
               "\[Eta]2"}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["r2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "2", " ", "wh", " ", "\[CapitalDelta]p", " ", "\[Eta]1"}], "+", 
              
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "a"}], "+", "\[CapitalDelta]", "+", 
                 RowBox[{"2", " ", "\[Epsilon]"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", "a"}], "-", "\[CapitalDelta]"}], ")"}], 
                  " ", 
                  SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", 
               "\[Eta]2"}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["r2", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "8"}], " ", "a", " ", 
               SuperscriptBox["wh", "2"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["wh", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[CapitalDelta]", "+", 
                 "\[CapitalDelta]p"}], ")"}]}], "+", 
              RowBox[{"wh", " ", 
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 RowBox[{"4", " ", "b"}], "-", 
                 RowBox[{"2", " ", "\[CapitalDelta]"}], "+", 
                 RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", "\[Eta]1", 
               " ", "\[Eta]2"}], "+", 
              RowBox[{"2", " ", "a", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[Eta]2", "2"]}], ")"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                "1", "-", "\[CapitalDelta]", "-", "\[CapitalDelta]p", "-", 
                 RowBox[{"2", " ", "\[Epsilon]"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                  
                  SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[Eta]2", "2"]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "r2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "8"}], " ", "a", " ", 
               SuperscriptBox["wh", "2"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["wh", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[CapitalDelta]", "-", 
                 "\[CapitalDelta]p"}], ")"}]}], "+", 
              RowBox[{"wh", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"4", " ", "b"}], "+", 
                 RowBox[{"2", " ", "\[CapitalDelta]"}], "-", 
                 RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", "\[Eta]1", 
               " ", "\[Eta]2"}], "+", 
              RowBox[{"2", " ", "a", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[Eta]2", "2"]}], ")"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                "1", "-", "\[CapitalDelta]", "+", "\[CapitalDelta]p", "-", 
                 RowBox[{"2", " ", "\[Epsilon]"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                  
                  SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[Eta]2", "2"]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{"2", " ", "r1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"wh", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"4", " ", "a"}], "-", 
              RowBox[{"4", " ", "b"}], "-", 
              RowBox[{"2", " ", "\[CapitalDelta]p"}], "+", 
              RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", "\[Eta]1"}], 
           "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "a"}], "-", "\[CapitalDelta]", "+", 
              RowBox[{"2", " ", "\[Epsilon]"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", "a"}], "+", "\[CapitalDelta]"}], ")"}], 
               " ", 
               SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", "\[Eta]2"}], 
           "+", 
           RowBox[{
            SuperscriptBox["r2", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"wh", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"4", " ", "a"}], "+", 
                 RowBox[{"4", " ", "b"}], "-", 
                 RowBox[{"2", " ", "\[CapitalDelta]p"}], "-", 
                 RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", "\[Eta]1"}], 
              "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "a"}], "-", "\[CapitalDelta]", "+", 
                 RowBox[{"2", " ", "\[Epsilon]"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", "a"}], "+", "\[CapitalDelta]"}], ")"}], 
                  " ", 
                  SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", 
               "\[Eta]2"}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["r2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "a"}], "+", "\[CapitalDelta]", "-", 
                 RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", "\[Eta]2"}], 
              "+", 
              RowBox[{"\[Eta]1", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "wh", " ", "\[CapitalDelta]p"}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", "a"}], "+", "\[CapitalDelta]"}], ")"}], 
                  " ", "\[Eta]1", " ", "\[Eta]2"}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "r2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", "a", " ", 
               SuperscriptBox["wh", "2"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["wh", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                "1", "+", "\[CapitalDelta]", "+", "\[CapitalDelta]p"}], 
                ")"}]}], "+", 
              RowBox[{"wh", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"4", " ", "b"}], "-", 
                 RowBox[{"2", " ", "\[CapitalDelta]"}], "-", 
                 RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", "\[Eta]1", 
               " ", "\[Eta]2"}], "-", 
              RowBox[{"2", " ", "a", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[Eta]2", "2"]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                "1", "+", "\[CapitalDelta]", "+", "\[CapitalDelta]p", "-", 
                 RowBox[{"2", " ", "\[Epsilon]"}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
                  SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[Eta]2", "2"]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["r2", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", "a", " ", 
               SuperscriptBox["wh", "2"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["wh", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                "1", "+", "\[CapitalDelta]", "-", "\[CapitalDelta]p"}], 
                ")"}]}], "+", 
              RowBox[{"wh", " ", 
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 RowBox[{"4", " ", "b"}], "+", 
                 RowBox[{"2", " ", "\[CapitalDelta]"}], "+", 
                 RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", "\[Eta]1", 
               " ", "\[Eta]2"}], "-", 
              RowBox[{"2", " ", "a", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[Eta]2", "2"]}], ")"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "\[CapitalDelta]", "+", 
                 "\[CapitalDelta]p", "+", 
                 RowBox[{"2", " ", "\[Epsilon]"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
                  SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[Eta]2", "2"]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["r1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"16", " ", "r2", " ", 
            SuperscriptBox["wh", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["r2", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"6", " ", "a"}], "+", "\[CapitalDelta]"}], ")"}]}], 
              "+", "\[CapitalDelta]p", "-", 
              RowBox[{
               SuperscriptBox["r2", "2"], " ", "\[CapitalDelta]p"}]}], ")"}], 
            " ", "\[Eta]1"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["r2", "2"]}], ")"}], " ", "wh", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              RowBox[{"14", " ", "\[Epsilon]"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"4", " ", "a"}], "+", 
                 RowBox[{"4", " ", "b"}], "+", 
                 RowBox[{"2", " ", "\[CapitalDelta]p"}], "+", 
                 RowBox[{"10", " ", "\[Epsilon]"}]}], ")"}], " ", 
               SuperscriptBox["\[Eta]1", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["r2", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", 
                 RowBox[{"14", " ", "\[Epsilon]"}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", 
                    RowBox[{"4", " ", "a"}], "+", 
                    RowBox[{"4", " ", "b"}], "-", 
                    RowBox[{"2", " ", "\[CapitalDelta]p"}], "+", 
                    RowBox[{"10", " ", "\[Epsilon]"}]}], ")"}], " ", 
                  SuperscriptBox["\[Eta]1", "2"]}]}], ")"}]}], "-", 
              RowBox[{"2", " ", "r2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", 
                 RowBox[{"8", " ", "a"}], "-", 
                 RowBox[{"14", " ", "\[Epsilon]"}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"8", " ", "a"}], "+", 
                    RowBox[{"4", " ", "b"}], "+", 
                    RowBox[{"6", " ", "\[CapitalDelta]"}], "+", 
                    RowBox[{"10", " ", "\[Epsilon]"}]}], ")"}], " ", 
                  SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", 
               "\[Eta]2"}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "\[Eta]1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["r2", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"6", " ", "a"}], "+", "\[CapitalDelta]", "-", 
                 RowBox[{"2", " ", "\[Epsilon]"}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"6", " ", "a"}], "+", "\[CapitalDelta]", "-", 
                    RowBox[{"8", " ", "\[Epsilon]"}]}], ")"}], " ", 
                  SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", "\[Eta]2"}],
               "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "6"}], " ", "a"}], "-", "\[CapitalDelta]", "+", 
                 RowBox[{"2", " ", "\[Epsilon]"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"6", " ", "a"}], "+", "\[CapitalDelta]", "-", 
                    RowBox[{"8", " ", "\[Epsilon]"}]}], ")"}], " ", 
                  SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", "\[Eta]2"}],
               "+", 
              RowBox[{
               SuperscriptBox["r2", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "6"}], " ", "a"}], "-", "\[CapitalDelta]", "+", 
                 RowBox[{"2", " ", "\[Epsilon]"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"6", " ", "a"}], "+", "\[CapitalDelta]", "-", 
                    RowBox[{"8", " ", "\[Epsilon]"}]}], ")"}], " ", 
                  SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", "\[Eta]2"}],
               "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["r2", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", 
                 RowBox[{"6", " ", "a"}], "-", "\[CapitalDelta]", "+", 
                 "\[CapitalDelta]p", "+", 
                 RowBox[{"2", " ", "\[Epsilon]"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"6", " ", "a"}], "+", "\[CapitalDelta]", "-", 
                    RowBox[{"4", " ", "\[CapitalDelta]p"}], "-", 
                    RowBox[{"8", " ", "\[Epsilon]"}]}], ")"}], " ", 
                  SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[Eta]2", "2"]}], ")"}]}], "-", 
              RowBox[{"2", " ", "r2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", 
                 RowBox[{"6", " ", "a"}], "-", "\[CapitalDelta]", "-", 
                 "\[CapitalDelta]p", "+", 
                 RowBox[{"2", " ", "\[Epsilon]"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"6", " ", "a"}], "+", "\[CapitalDelta]", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]p"}], "-", 
                    RowBox[{"8", " ", "\[Epsilon]"}]}], ")"}], " ", 
                  SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[Eta]2", "2"]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"16", " ", "r2", " ", 
            SuperscriptBox["wh", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["r2", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"6", " ", "a"}], "-", "\[CapitalDelta]"}], ")"}]}], 
              "+", "\[CapitalDelta]p", "-", 
              RowBox[{
               SuperscriptBox["r2", "2"], " ", "\[CapitalDelta]p"}]}], ")"}], 
            " ", "\[Eta]1"}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["r2", "2"]}], ")"}], " ", "wh", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              RowBox[{"14", " ", "\[Epsilon]"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"4", " ", "a"}], "+", 
                 RowBox[{"4", " ", "b"}], "+", 
                 RowBox[{"2", " ", "\[CapitalDelta]p"}], "+", 
                 RowBox[{"10", " ", "\[Epsilon]"}]}], ")"}], " ", 
               SuperscriptBox["\[Eta]1", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["r2", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", 
                 RowBox[{"14", " ", "\[Epsilon]"}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", 
                    RowBox[{"4", " ", "a"}], "+", 
                    RowBox[{"4", " ", "b"}], "-", 
                    RowBox[{"2", " ", "\[CapitalDelta]p"}], "+", 
                    RowBox[{"10", " ", "\[Epsilon]"}]}], ")"}], " ", 
                  SuperscriptBox["\[Eta]1", "2"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", "r2", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"8", " ", "a"}], "+", 
                 RowBox[{"14", " ", "\[Epsilon]"}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"8", " ", "a"}], "+", 
                    RowBox[{"4", " ", "b"}], "-", 
                    RowBox[{"6", " ", "\[CapitalDelta]"}], "+", 
                    RowBox[{"10", " ", "\[Epsilon]"}]}], ")"}], " ", 
                  SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", 
               "\[Eta]2"}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "\[Eta]1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "6"}], " ", "a"}], "+", "\[CapitalDelta]", "+", 
                 RowBox[{"2", " ", "\[Epsilon]"}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"3", "-", 
                    RowBox[{"6", " ", "a"}], "+", "\[CapitalDelta]", "+", 
                    RowBox[{"8", " ", "\[Epsilon]"}]}], ")"}], " ", 
                  SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", "\[Eta]2"}],
               "+", 
              RowBox[{
               SuperscriptBox["r2", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "6"}], " ", "a"}], "+", "\[CapitalDelta]", "+", 
                 RowBox[{"2", " ", "\[Epsilon]"}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"3", "-", 
                    RowBox[{"6", " ", "a"}], "+", "\[CapitalDelta]", "+", 
                    RowBox[{"8", " ", "\[Epsilon]"}]}], ")"}], " ", 
                  SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", "\[Eta]2"}],
               "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["r2", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"6", " ", "a"}], "-", "\[CapitalDelta]", "-", 
                 RowBox[{"2", " ", "\[Epsilon]"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"3", "-", 
                    RowBox[{"6", " ", "a"}], "+", "\[CapitalDelta]", "+", 
                    RowBox[{"8", " ", "\[Epsilon]"}]}], ")"}], " ", 
                  SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", "\[Eta]2"}],
               "-", 
              RowBox[{"2", " ", "r2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", 
                 RowBox[{"6", " ", "a"}], "+", "\[CapitalDelta]", "-", 
                 "\[CapitalDelta]p", "+", 
                 RowBox[{"2", " ", "\[Epsilon]"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"6", " ", "a"}], "-", "\[CapitalDelta]", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]p"}], "-", 
                    RowBox[{"8", " ", "\[Epsilon]"}]}], ")"}], " ", 
                  SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[Eta]2", "2"]}], ")"}]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["r2", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", 
                 RowBox[{"6", " ", "a"}], "+", "\[CapitalDelta]", "+", 
                 "\[CapitalDelta]p", "+", 
                 RowBox[{"2", " ", "\[Epsilon]"}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "-", 
                    RowBox[{"6", " ", "a"}], "+", "\[CapitalDelta]", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]p"}], "+", 
                    RowBox[{"8", " ", "\[Epsilon]"}]}], ")"}], " ", 
                  SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[Eta]2", "2"]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["r1", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "wh"}], " ", "\[Eta]1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"4", " ", "a"}], "+", 
              RowBox[{"4", " ", "b"}], "+", 
              RowBox[{"2", " ", "\[CapitalDelta]p"}], "-", 
              RowBox[{"10", " ", "\[Epsilon]"}], "+", 
              RowBox[{"12", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
               SuperscriptBox["\[Eta]1", "2"]}]}], ")"}]}], "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", "\[Eta]2"}], "+", 
           
           RowBox[{"2", " ", 
            SuperscriptBox["r2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "2", " ", "wh", " ", "\[CapitalDelta]p", " ", "\[Eta]1"}], "-", 
              
              RowBox[{"\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", "\[Eta]2"}]}], 
             ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["r2", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"wh", " ", "\[Eta]1", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"4", " ", "a"}], "+", 
                 RowBox[{"4", " ", "b"}], "-", 
                 RowBox[{"2", " ", "\[CapitalDelta]p"}], "-", 
                 RowBox[{"10", " ", "\[Epsilon]"}], "+", 
                 RowBox[{"12", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
                  SuperscriptBox["\[Eta]1", "2"]}]}], ")"}]}], "+", 
              RowBox[{"\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", "\[Eta]2"}]}], 
             ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["r2", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "wh"}], " ", "\[Eta]1", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"16", " ", "a"}], "+", 
                 RowBox[{"4", " ", "b"}], "-", 
                 RowBox[{"10", " ", "\[Epsilon]"}], "+", 
                 RowBox[{"12", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
                  SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", "\[Eta]2"}],
               "+", 
              RowBox[{"\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["wh", "2"]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[Eta]2", "2"]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{"2", " ", "r2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"wh", " ", "\[Eta]1", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"16", " ", "a"}], "+", 
                 RowBox[{"4", " ", "b"}], "-", 
                 RowBox[{"10", " ", "\[Epsilon]"}], "+", 
                 RowBox[{"12", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
                  SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", "\[Eta]2"}],
               "+", 
              RowBox[{"\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["wh", "2"]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[Eta]2", "2"]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["r1", "7"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", "wh", " ", "\[Epsilon]", " ", 
            "\[Eta]1"}], "-", 
           RowBox[{"2", " ", "wh", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
            SuperscriptBox["\[Eta]1", "3"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"a", "+", "\[Epsilon]"}], ")"}], " ", "\[Eta]2"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "a"}], "+", 
              RowBox[{"4", " ", "\[Epsilon]"}]}], ")"}], " ", 
            SuperscriptBox["\[Eta]1", "2"], " ", "\[Eta]2"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["r2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               RowBox[{"(", 
                RowBox[{"a", "+", "\[Epsilon]"}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", "a"}], "+", 
                 RowBox[{"4", " ", "\[Epsilon]"}]}], ")"}], " ", 
               SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", "\[Eta]2"}], 
           "+", 
           RowBox[{
            SuperscriptBox["r2", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "wh", " ", "\[Epsilon]", " ", "\[Eta]1"}], 
              "+", 
              RowBox[{"2", " ", "wh", " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
               SuperscriptBox["\[Eta]1", "3"]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"a", "+", "\[Epsilon]"}], ")"}], " ", "\[Eta]2"}], 
              "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", "a"}], "+", 
                 RowBox[{"4", " ", "\[Epsilon]"}]}], ")"}], " ", 
               SuperscriptBox["\[Eta]1", "2"], " ", "\[Eta]2"}]}], ")"}]}], 
           "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["r2", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["wh", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[CapitalDelta]p"}], ")"}]}], "+", 
              
              RowBox[{"2", " ", "wh", " ", "\[Eta]1", " ", 
               RowBox[{"(", 
                RowBox[{"\[CapitalDelta]", "-", 
                 RowBox[{"2", " ", "\[Epsilon]"}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"3", "+", 
                    RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
                  SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", "\[Eta]2"}],
               "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", "\[CapitalDelta]p", "-", 
                 RowBox[{"2", " ", "\[Epsilon]"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]p"}], "+", 
                    RowBox[{"4", " ", "\[Epsilon]"}]}], ")"}], " ", 
                  SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[Eta]2", "2"]}], ")"}]}], "+", 
              RowBox[{"2", " ", "a", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["wh", "2"]}], "-", 
                 RowBox[{"4", " ", "wh", " ", "\[Eta]1", " ", "\[Eta]2"}], 
                 "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[Eta]2", "2"]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{"2", " ", "r2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               SuperscriptBox["wh", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "\[CapitalDelta]p"}], ")"}]}], "+", 
              RowBox[{"2", " ", "wh", " ", "\[Eta]1", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "\[CapitalDelta]"}], "+", 
                 RowBox[{"2", " ", "\[Epsilon]"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"3", "+", 
                    RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
                  SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", "\[Eta]2"}],
               "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "\[CapitalDelta]p", "+", 
                 RowBox[{"2", " ", "\[Epsilon]"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]p"}], "-", 
                    RowBox[{"4", " ", "\[Epsilon]"}]}], ")"}], " ", 
                  SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[Eta]2", "2"]}], ")"}]}], "+", 
              RowBox[{"2", " ", "a", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["wh", "2"]}], "+", 
                 RowBox[{"4", " ", "wh", " ", "\[Eta]1", " ", "\[Eta]2"}], 
                 "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[Eta]2", "2"]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["r1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "wh", " ", "\[Epsilon]", " ", "\[Eta]1"}], "+", 
           RowBox[{"2", " ", "wh", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
            SuperscriptBox["\[Eta]1", "3"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"a", "+", "\[Epsilon]"}], ")"}], " ", "\[Eta]2"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "a"}], "+", 
              RowBox[{"4", " ", "\[Epsilon]"}]}], ")"}], " ", 
            SuperscriptBox["\[Eta]1", "2"], " ", "\[Eta]2"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["r2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               RowBox[{"(", 
                RowBox[{"a", "+", "\[Epsilon]"}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", "a"}], "+", 
                 RowBox[{"4", " ", "\[Epsilon]"}]}], ")"}], " ", 
               SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", "\[Eta]2"}], 
           "+", 
           RowBox[{
            SuperscriptBox["r2", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "wh", " ", "\[Epsilon]", " ", 
               "\[Eta]1"}], "-", 
              RowBox[{"2", " ", "wh", " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
               SuperscriptBox["\[Eta]1", "3"]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"a", "+", "\[Epsilon]"}], ")"}], " ", "\[Eta]2"}], 
              "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", "a"}], "+", 
                 RowBox[{"4", " ", "\[Epsilon]"}]}], ")"}], " ", 
               SuperscriptBox["\[Eta]1", "2"], " ", "\[Eta]2"}]}], ")"}]}], 
           "+", 
           RowBox[{"2", " ", "r2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               SuperscriptBox["wh", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "\[CapitalDelta]p"}], ")"}]}], "-", 
              RowBox[{"2", " ", "wh", " ", "\[Eta]1", " ", 
               RowBox[{"(", 
                RowBox[{"\[CapitalDelta]", "+", 
                 RowBox[{"2", " ", "\[Epsilon]"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"3", "+", 
                    RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
                  SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", "\[Eta]2"}],
               "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "\[CapitalDelta]p", "+", 
                 RowBox[{"2", " ", "\[Epsilon]"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]p"}], "-", 
                    RowBox[{"4", " ", "\[Epsilon]"}]}], ")"}], " ", 
                  SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[Eta]2", "2"]}], ")"}]}], "+", 
              RowBox[{"2", " ", "a", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["wh", "2"]}], "-", 
                 RowBox[{"4", " ", "wh", " ", "\[Eta]1", " ", "\[Eta]2"}], 
                 "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[Eta]2", "2"]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["r2", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["wh", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[CapitalDelta]p"}], ")"}]}], "+", 
              
              RowBox[{"2", " ", "wh", " ", "\[Eta]1", " ", 
               RowBox[{"(", 
                RowBox[{"\[CapitalDelta]", "+", 
                 RowBox[{"2", " ", "\[Epsilon]"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"3", "+", 
                    RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
                  SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", "\[Eta]2"}],
               "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", "\[CapitalDelta]p", "-", 
                 RowBox[{"2", " ", "\[Epsilon]"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]p"}], "+", 
                    RowBox[{"4", " ", "\[Epsilon]"}]}], ")"}], " ", 
                  SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[Eta]2", "2"]}], ")"}]}], "+", 
              RowBox[{"2", " ", "a", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["wh", "2"]}], "+", 
                 RowBox[{"4", " ", "wh", " ", "\[Eta]1", " ", "\[Eta]2"}], 
                 "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[Eta]2", "2"]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["f", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r1", ",", "r2", ",", "\[Eta]1", ",", "\[Eta]2", ",", "wh"}], 
       "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r1", "2"], "+", 
        RowBox[{"2", " ", "r1", " ", "\[Eta]1"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["r2", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r2", "2"], "-", 
           RowBox[{"2", " ", "r2", " ", "\[Eta]2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["wh", "2"]}], "+", 
           SuperscriptBox["\[Eta]2", "2"]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["r1", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["r2", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r2", "2"], "-", 
           RowBox[{"2", " ", "r2", " ", "\[Eta]2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["wh", "2"]}], "+", 
           SuperscriptBox["\[Eta]2", "2"]}], ")"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["r1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["r2", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r2", "2"], "-", 
           RowBox[{"2", " ", "r2", " ", "\[Eta]2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["wh", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["\[Eta]1", "2"]}], ")"}]}], "+", 
           SuperscriptBox["\[Eta]2", "2"]}], ")"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["r1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["r2", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r2", "2"], "-", 
           RowBox[{"2", " ", "r2", " ", "\[Eta]2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["wh", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["\[Eta]1", "2"]}], ")"}]}], "+", 
           SuperscriptBox["\[Eta]2", "2"]}], ")"}]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["r1", "5"], " ", "wh", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "r2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["r2", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["wh", "2"]}], "+", 
              SuperscriptBox["\[Eta]1", "2"]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["r2", "2"]}], ")"}], " ", "\[Eta]1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "r2", " ", "wh"}], "+", 
              RowBox[{"3", " ", "\[Eta]1"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["r2", "2"], " ", "\[Eta]1"}]}], ")"}], " ", 
            "\[Eta]2"}], "-", 
           RowBox[{"2", " ", "r2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["r2", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", 
            SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["r1", "7"], " ", "wh", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "r2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["r2", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["wh", "2"]}], "+", 
              SuperscriptBox["\[Eta]1", "2"]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["r2", "2"]}], ")"}], " ", "\[Eta]1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "r2", " ", "wh"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["r2", "2"]}], ")"}], " ", "\[Eta]1"}]}], 
             ")"}], " ", "\[Eta]2"}], "-", 
           RowBox[{"2", " ", "r2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["r2", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", 
            SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
        RowBox[{"8", " ", "r1", " ", "wh", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{"r2", "+", 
              SuperscriptBox["r2", "3"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["wh", "2"]}], "+", 
              SuperscriptBox["\[Eta]1", "2"]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["r2", "2"]}], ")"}], " ", "\[Eta]1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "r2", " ", "wh"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["r2", "2"]}], ")"}], " ", "\[Eta]1"}]}], 
             ")"}], " ", "\[Eta]2"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"r2", "+", 
              SuperscriptBox["r2", "3"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", 
            SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["r1", "3"], " ", "wh", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{"r2", "+", 
              SuperscriptBox["r2", "3"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["wh", "2"]}], "+", 
              SuperscriptBox["\[Eta]1", "2"]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["r2", "2"]}], ")"}], " ", "\[Eta]1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "r2", " ", "wh"}], "+", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["r2", "2"]}], ")"}], " ", "\[Eta]1"}]}], 
             ")"}], " ", "\[Eta]2"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"r2", "+", 
              SuperscriptBox["r2", "3"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", 
            SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["r2", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r2", "2"], "-", 
           RowBox[{"2", " ", "r2", " ", "\[Eta]2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["wh", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5"}], "+", 
              RowBox[{"12", " ", 
               SuperscriptBox["\[Eta]1", "2"]}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["\[Eta]1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 SuperscriptBox["\[Eta]1", "2"]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Eta]2", "2"]}], ")"}]}]}], ")"}]}]}], ")"}], 
      " ", 
      RowBox[{
       SuperscriptBox["f", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r1", ",", "r2", ",", "\[Eta]1", ",", "\[Eta]2", ",", "wh"}], 
       "]"}]}], "+", 
     RowBox[{"32", " ", "r1", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["r1", "2"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["r2", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "a", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r1", "2"], "-", 
           RowBox[{"2", " ", "r1", " ", "\[Eta]1"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "r1", " ", "r2"}], "+", "wh", "-", 
           RowBox[{
            SuperscriptBox["r1", "2"], " ", "wh"}], "-", 
           RowBox[{
            SuperscriptBox["r2", "2"], " ", "wh"}], "+", 
           RowBox[{
            SuperscriptBox["r1", "2"], " ", 
            SuperscriptBox["r2", "2"], " ", "wh"}], "+", 
           RowBox[{"r2", " ", "\[Eta]1"}], "+", 
           RowBox[{
            SuperscriptBox["r1", "2"], " ", "r2", " ", "\[Eta]1"}], "-", 
           RowBox[{"r2", " ", 
            RowBox[{"(", 
             RowBox[{"\[Eta]1", "+", 
              RowBox[{"r1", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{"r1", " ", "\[Eta]1"}]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r1", "2"], "+", 
           RowBox[{"2", " ", "r1", " ", "\[Eta]1"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["r1", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["r2", "2"]}], ")"}], " ", "wh"}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["r1", "2"]}], ")"}], " ", "r2", " ", "\[Eta]1", 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Eta]2", "2"]}], ")"}]}]}], ")"}]}]}], ")"}], 
      " ", 
      RowBox[{
       SuperscriptBox["f", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r1", ",", "r2", ",", "\[Eta]1", ",", "\[Eta]2", ",", "wh"}], 
       "]"}]}], "+", 
     RowBox[{"8", " ", "r1", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["r1", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["r2", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r1", "2"], "+", 
        RowBox[{"2", " ", "r1", " ", "\[Eta]1"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["wh", "2"]}], "-", 
        SuperscriptBox["\[Eta]2", "2"], "+", 
        RowBox[{"4", " ", "r2", " ", "wh", " ", "\[Eta]1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Eta]2", "2"]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["r2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["wh", "2"]}], "+", 
           SuperscriptBox["\[Eta]2", "2"]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["r2", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["wh", "2"]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Eta]2", "2"]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["r1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["wh", "2"]}], "-", 
           SuperscriptBox["\[Eta]2", "2"], "-", 
           RowBox[{"4", " ", "r2", " ", "wh", " ", "\[Eta]1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Eta]2", "2"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["r2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["wh", "2"]}], "+", 
              SuperscriptBox["\[Eta]2", "2"]}], ")"}]}]}], ")"}]}]}], ")"}], 
      " ", 
      RowBox[{
       SuperscriptBox["f", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r1", ",", "r2", ",", "\[Eta]1", ",", "\[Eta]2", ",", "wh"}], 
       "]"}]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["r1", "2"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["r2", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r1", "2"], "+", 
        RowBox[{"2", " ", "r1", " ", "\[Eta]1"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "r1", " ", "\[CapitalDelta]p"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["r1", "3"], " ", "\[CapitalDelta]p"}], "-", 
        RowBox[{"4", " ", "r1", " ", 
         SuperscriptBox["r2", "2"], " ", "\[CapitalDelta]p"}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["r1", "3"], " ", 
         SuperscriptBox["r2", "2"], " ", "\[CapitalDelta]p"}], "+", "\[Eta]1",
         "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["r1", "2"], " ", "\[Eta]1"}], "+", 
        RowBox[{
         SuperscriptBox["r1", "4"], " ", "\[Eta]1"}], "+", 
        RowBox[{
         SuperscriptBox["r2", "2"], " ", "\[Eta]1"}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["r1", "2"], " ", 
         SuperscriptBox["r2", "2"], " ", "\[Eta]1"}], "+", 
        RowBox[{
         SuperscriptBox["r1", "4"], " ", 
         SuperscriptBox["r2", "2"], " ", "\[Eta]1"}], "+", 
        RowBox[{
        "16", " ", "r1", " ", "r2", " ", "wh", " ", "\[CapitalDelta]p", " ", 
         "\[Eta]1"}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["r1", "3"], " ", "r2", " ", "wh", " ", 
         "\[CapitalDelta]p", " ", "\[Eta]1"}], "+", 
        RowBox[{"2", " ", "\[Epsilon]", " ", "\[Eta]1"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["r1", "2"], " ", "\[Epsilon]", " ", "\[Eta]1"}], "+", 
        
        RowBox[{"2", " ", 
         SuperscriptBox["r1", "4"], " ", "\[Epsilon]", " ", "\[Eta]1"}], "+", 
        
        RowBox[{"2", " ", 
         SuperscriptBox["r2", "2"], " ", "\[Epsilon]", " ", "\[Eta]1"}], "+", 
        
        RowBox[{"4", " ", 
         SuperscriptBox["r1", "2"], " ", 
         SuperscriptBox["r2", "2"], " ", "\[Epsilon]", " ", "\[Eta]1"}], "+", 
        
        RowBox[{"2", " ", 
         SuperscriptBox["r1", "4"], " ", 
         SuperscriptBox["r2", "2"], " ", "\[Epsilon]", " ", "\[Eta]1"}], "-", 
        
        RowBox[{"4", " ", "r1", " ", "\[CapitalDelta]p", " ", 
         SuperscriptBox["\[Eta]1", "2"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["r1", "3"], " ", "\[CapitalDelta]p", " ", 
         SuperscriptBox["\[Eta]1", "2"]}], "+", 
        RowBox[{"4", " ", "r1", " ", 
         SuperscriptBox["r2", "2"], " ", "\[CapitalDelta]p", " ", 
         SuperscriptBox["\[Eta]1", "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["r1", "3"], " ", 
         SuperscriptBox["r2", "2"], " ", "\[CapitalDelta]p", " ", 
         SuperscriptBox["\[Eta]1", "2"]}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["r1", "2"], " ", 
         SuperscriptBox["\[Eta]1", "3"]}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["r1", "2"], " ", 
         SuperscriptBox["r2", "2"], " ", 
         SuperscriptBox["\[Eta]1", "3"]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["r1", "2"], " ", "\[Epsilon]", " ", 
         SuperscriptBox["\[Eta]1", "3"]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["r1", "2"], " ", 
         SuperscriptBox["r2", "2"], " ", "\[Epsilon]", " ", 
         SuperscriptBox["\[Eta]1", "3"]}], "-", 
        RowBox[{"2", " ", "r2", " ", "\[Eta]1", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[Epsilon]"}], "+", 
           RowBox[{
            SuperscriptBox["r1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"10", "+", 
              SuperscriptBox["r1", "2"], "+", 
              RowBox[{"4", " ", "\[Epsilon]"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["r1", "2"], " ", "\[Epsilon]"}], "-", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
               SuperscriptBox["\[Eta]1", "2"]}]}], ")"}]}]}], ")"}], " ", 
         "\[Eta]2"}], "-", 
        RowBox[{"8", " ", "a", " ", "r1", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r1", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r2", "2"], "-", 
           RowBox[{"2", " ", "r2", " ", "\[Eta]2"}]}], ")"}]}], "-", 
        RowBox[{"8", " ", "b", " ", "r1", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r1", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r2", "2"], "-", 
           RowBox[{"2", " ", "r2", " ", "\[Eta]2"}]}], ")"}]}]}], ")"}], " ", 
      
      RowBox[{
       SuperscriptBox["f", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r1", ",", "r2", ",", "\[Eta]1", ",", "\[Eta]2", ",", "wh"}], 
       "]"}]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["r1", "2"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r1", "2"], "+", 
        RowBox[{"2", " ", "r1", " ", "\[Eta]1"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["r2", "2"]}], ")"}], " ", "wh", " ", "\[Eta]1", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r2", "2"], "-", 
           RowBox[{"2", " ", "r2", " ", "\[Eta]2"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["r1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["r2", "2"]}], ")"}], " ", "wh", " ", "\[Eta]1", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r2", "2"], "-", 
           RowBox[{"2", " ", "r2", " ", "\[Eta]2"}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["r1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["r2", "2"]}], ")"}], " ", "wh", " ", "\[Eta]1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r2", "2"], "-", 
           RowBox[{"2", " ", "r2", " ", "\[Eta]2"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["r1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"r2", "+", 
              SuperscriptBox["r2", "3"]}], ")"}], " ", "\[Eta]1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["wh", "2"]}], "+", 
              SuperscriptBox["\[Eta]1", "2"]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["r2", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "r2", " ", "wh"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["r2", "2"]}], ")"}], " ", "\[Eta]1"}]}], 
             ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", "\[Eta]2"}], "-", 
           
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"r2", "+", 
              SuperscriptBox["r2", "3"]}], ")"}], " ", "\[Eta]1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", 
            SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
        RowBox[{"r1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{"r2", "+", 
              SuperscriptBox["r2", "3"]}], ")"}], " ", "\[Eta]1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["wh", "2"]}], "+", 
              SuperscriptBox["\[Eta]1", "2"]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["r2", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "r2", " ", "wh"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["r2", "2"]}], ")"}], " ", "\[Eta]1"}]}], 
             ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", "\[Eta]2"}], "+", 
           
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"r2", "+", 
              SuperscriptBox["r2", "3"]}], ")"}], " ", "\[Eta]1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", 
            SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["f", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r1", ",", "r2", ",", "\[Eta]1", ",", "\[Eta]2", ",", "wh"}], 
       "]"}]}], "+", 
     RowBox[{"32", " ", "r1", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["r1", "2"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["r2", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r1", "2"], "+", 
        RowBox[{"2", " ", "r1", " ", "\[Eta]1"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["r1", "2"]}], ")"}], " ", "wh", " ", "\[Eta]1"}], 
          ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["r1", "2"]}], ")"}], " ", 
         SuperscriptBox["r2", "2"], " ", "wh", " ", "\[Eta]1"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r1", "2"]}], ")"}], " ", "r2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Eta]2", "2"]}], ")"}]}]}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["f", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r1", ",", "r2", ",", "\[Eta]1", ",", "\[Eta]2", ",", "wh"}], 
       "]"}]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["r1", "2"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["r2", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r1", "2"], "-", 
        RowBox[{"2", " ", "r1", " ", "\[Eta]1"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r1", "2"], "+", 
         RowBox[{"2", " ", "r1", " ", "\[Eta]1"}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r2", "2"], "-", 
        RowBox[{"2", " ", "r2", " ", "\[Eta]2"}]}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["f", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "2", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r1", ",", "r2", ",", "\[Eta]1", ",", "\[Eta]2", ",", "wh"}], 
       "]"}]}], "+", 
     RowBox[{"16", " ", "r1", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["r1", "2"]}], ")"}], "2"], " ", "r2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["r2", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[CapitalDelta]"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r1", "2"], "+", 
           RowBox[{"2", " ", "r1", " ", "\[Eta]1"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["r1", "2"]}], ")"}], " ", "r2", " ", "wh"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["r1", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["r2", "2"]}], ")"}], " ", "\[Eta]1"}]}], ")"}]}],
         "+", 
        RowBox[{"2", " ", "a", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r1", "2"], "-", 
           RowBox[{"2", " ", "r1", " ", "\[Eta]1"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "r1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["r2", "2"]}], ")"}]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["r1", "2"]}], ")"}], " ", "r2", " ", "wh"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["r1", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["r2", "2"]}], ")"}], " ", "\[Eta]1"}]}], 
          ")"}]}]}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["f", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r1", ",", "r2", ",", "\[Eta]1", ",", "\[Eta]2", ",", "wh"}], 
       "]"}]}], "+", 
     RowBox[{"16", " ", "r1", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["r1", "2"]}], ")"}], " ", "r2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["r2", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r1", "2"], "+", 
        RowBox[{"2", " ", "r1", " ", "\[Eta]1"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["r1", "4"]}], ")"}], " ", "wh", " ", "\[Eta]1"}], 
          ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["r1", "4"]}], ")"}], " ", 
         SuperscriptBox["r2", "2"], " ", "wh", " ", "\[Eta]1"}], "-", 
        RowBox[{"r2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["wh", "2"]}], "+", 
           SuperscriptBox["\[Eta]2", "2"], "+", 
           RowBox[{
            SuperscriptBox["r1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", 
               SuperscriptBox["wh", "2"]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[Eta]2", "2"]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["r1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["wh", "2"]}], "+", 
                 SuperscriptBox["\[Eta]2", "2"]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["f", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r1", ",", "r2", ",", "\[Eta]1", ",", "\[Eta]2", ",", "wh"}], 
       "]"}]}], "+", 
     RowBox[{"16", " ", "r1", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["r1", "2"]}], ")"}], "2"], " ", "r2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["r2", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r1", "2"], "+", 
        RowBox[{"2", " ", "r1", " ", "\[Eta]1"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["r1", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["r2", "2"]}], ")"}]}], ")"}]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["r1", "2"]}], ")"}], " ", "r2", " ", "wh", " ", 
         "\[Eta]1"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r1", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["r2", "2"]}], ")"}], " ", 
         SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["f", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r1", ",", "r2", ",", "\[Eta]1", ",", "\[Eta]2", ",", "wh"}], 
       "]"}]}], "+", 
     RowBox[{"4", " ", "r1", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["r1", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["r2", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r1", "2"], "+", 
        RowBox[{"2", " ", "r1", " ", "\[Eta]1"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "\[CapitalDelta]"}], "-", 
             RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["r2", "2"], "-", 
             RowBox[{"2", " ", "r2", " ", "\[Eta]2"}]}], ")"}]}], ")"}]}], 
        "+", 
        RowBox[{
         SuperscriptBox["r1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "\[CapitalDelta]"}], "+", 
           RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r2", "2"], "-", 
           RowBox[{"2", " ", "r2", " ", "\[Eta]2"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["r1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "-", 
           RowBox[{"2", " ", "\[CapitalDelta]"}], "+", 
           RowBox[{"6", " ", "\[Epsilon]"}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]"}], "-", 
              RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
            SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r2", "2"], "-", 
           RowBox[{"2", " ", "r2", " ", "\[Eta]2"}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["r1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "\[CapitalDelta]"}], "-", 
           RowBox[{"6", " ", "\[Epsilon]"}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]"}], "+", 
              RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
            SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r2", "2"], "-", 
           RowBox[{"2", " ", "r2", " ", "\[Eta]2"}]}], ")"}]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["r1", "3"], " ", "\[Eta]1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "a"}], "+", 
           RowBox[{"2", " ", "b"}], "+", 
           RowBox[{"2", " ", "a", " ", 
            SuperscriptBox["r2", "2"]}], "+", 
           RowBox[{"2", " ", "b", " ", 
            SuperscriptBox["r2", "2"]}], "+", "\[CapitalDelta]p", "-", 
           RowBox[{
            SuperscriptBox["r2", "2"], " ", "\[CapitalDelta]p"}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"a", "+", "b"}], ")"}], " ", "r2", " ", "\[Eta]2"}]}], 
          ")"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["r1", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "r2", " ", "wh", " ", "\[CapitalDelta]p"}], "+", 
           
           RowBox[{
            SuperscriptBox["r2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"a", "+", "b"}], ")"}]}], "-", "\[CapitalDelta]p"}], 
             ")"}], " ", "\[Eta]1"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"a", "+", "b"}], ")"}]}], "+", "\[CapitalDelta]p"}], 
             ")"}], " ", "\[Eta]1"}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"a", "+", "b"}], ")"}], " ", "r2", " ", "\[Eta]1", " ", 
            "\[Eta]2"}]}], ")"}]}], "+", 
        RowBox[{"4", " ", "r1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["r2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"a", "+", "b"}], ")"}]}], "-", "\[CapitalDelta]p"}], 
             ")"}], " ", "\[Eta]1"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"a", "+", "b"}], ")"}]}], "+", "\[CapitalDelta]p"}], 
             ")"}], " ", "\[Eta]1"}], "-", 
           RowBox[{"4", " ", "r2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"wh", " ", "\[CapitalDelta]p"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"a", "+", "b"}], ")"}], " ", "\[Eta]1", " ", 
               "\[Eta]2"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["f", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r1", ",", "r2", ",", "\[Eta]1", ",", "\[Eta]2", ",", "wh"}], 
       "]"}]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["r1", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["r1", "2"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r1", "2"], "+", 
        RowBox[{"2", " ", "r1", " ", "\[Eta]1"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r1", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"r2", "+", 
           SuperscriptBox["r2", "3"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["wh", "2"]}], "+", 
           SuperscriptBox["\[Eta]1", "2"]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["r2", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["r1", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["r2", "2"]}], ")"}]}], ")"}]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["r1", "2"]}], ")"}], " ", "r2", " ", "wh", " ", 
            "\[Eta]1"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["r1", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["r2", "2"]}], ")"}], " ", 
            SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", "\[Eta]2"}], "-", 
        
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r1", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"r2", "+", 
           SuperscriptBox["r2", "3"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", 
         SuperscriptBox["\[Eta]2", "2"]}]}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["f", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r1", ",", "r2", ",", "\[Eta]1", ",", "\[Eta]2", ",", "wh"}], 
       "]"}]}], "-", 
     RowBox[{"32", " ", 
      SuperscriptBox["r1", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["r1", "2"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["r2", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r1", "2"], "+", 
        RowBox[{"2", " ", "r1", " ", "\[Eta]1"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r1", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["r2", "2"]}], ")"}], " ", "wh"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["r1", "2"]}], ")"}], " ", "r2", " ", "\[Eta]1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Eta]2", "2"]}], ")"}]}]}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["f", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r1", ",", "r2", ",", "\[Eta]1", ",", "\[Eta]2", ",", "wh"}], 
       "]"}]}], "-", 
     RowBox[{"16", " ", 
      SuperscriptBox["r1", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["r1", "2"]}], ")"}], "2"], " ", "r2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["r2", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r1", "2"], "+", 
        RowBox[{"2", " ", "r1", " ", "\[Eta]1"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r1", "2"]}], ")"}], " ", "r2", " ", "wh"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["r1", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["r2", "2"]}], ")"}], " ", "\[Eta]1"}]}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["f", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r1", ",", "r2", ",", "\[Eta]1", ",", "\[Eta]2", ",", "wh"}], 
       "]"}]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["r1", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["r1", "2"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["r2", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r1", "2"], "-", 
        RowBox[{"2", " ", "r1", " ", "\[Eta]1"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r1", "2"], "+", 
         RowBox[{"2", " ", "r1", " ", "\[Eta]1"}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r2", "2"], "-", 
        RowBox[{"2", " ", "r2", " ", "\[Eta]2"}]}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["f", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r1", ",", "r2", ",", "\[Eta]1", ",", "\[Eta]2", ",", "wh"}], 
       "]"}]}]}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.878934857596665*^9, 3.878934887426579*^9}, 
   3.878934946392049*^9, 3.8789352209629908`*^9, 3.878981322591308*^9, {
   3.878981388021512*^9, 3.8789814019915037`*^9}, 3.878988895949173*^9, 
   3.878991276186305*^9, 3.879000779045479*^9, 3.879521743609886*^9, {
   3.880104217458787*^9, 3.880104237834606*^9}, {3.8801043260457945`*^9, 
   3.8801043371307335`*^9}, {3.880104375321747*^9, 3.880104375885996*^9}, {
   3.888953221125057*^9, 3.8889532252715693`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"e686175e-b979-4ff9-9c69-5984756e27ec"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eq45", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["r1", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["r2", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Eta]2", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["L2", "2"]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["r2", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r1", "2"], "-", 
            RowBox[{"2", " ", "r1", " ", "\[Eta]1"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r2", "2"], "-", 
            RowBox[{"2", " ", "r2", " ", "\[Eta]2"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["r2", "2"], "+", 
             RowBox[{"2", " ", "r2", " ", "\[Eta]2"}]}], ")"}], "2"]}], "-", 
         RowBox[{"2", " ", "L2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["r2", "2"]}], ")"}], " ", "\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r1", "2"], "-", 
            RowBox[{"2", " ", "r1", " ", "\[Eta]1"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r2", "2"], "-", 
            RowBox[{"2", " ", "r2", " ", "\[Eta]2"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["r2", "2"], "+", 
             RowBox[{"2", " ", "r2", " ", "\[Eta]2"}]}], ")"}], "2"]}], "+", 
         RowBox[{"4", " ", "r2", " ", "\[CapitalDelta]p", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r2", "2"], "+", 
            RowBox[{"2", " ", "r2", " ", "\[Eta]2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["r2", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"r2", "+", 
               RowBox[{
                SuperscriptBox["r1", "2"], " ", "r2"}], "+", 
               RowBox[{"4", " ", "r1", " ", "wh", " ", "\[CapitalDelta]"}]}], 
              ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["r1", "2"]}], ")"}], " ", "r2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["r2", "2"]}], ")"}], "2"], " ", "\[Epsilon]"}],
             "-", 
            RowBox[{"2", " ", "r1", " ", 
             RowBox[{"(", 
              RowBox[{"r2", "+", 
               SuperscriptBox["r2", "3"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Epsilon]", "+", 
               RowBox[{
                SuperscriptBox["r2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}]}], ")"}], " ", 
             "\[Eta]1"}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["r2", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"\[CapitalDelta]", "-", 
               RowBox[{
                SuperscriptBox["r1", "2"], " ", "\[CapitalDelta]"}], "+", 
               RowBox[{"2", " ", "b", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["r1", "2"], "-", 
                  RowBox[{"2", " ", "r1", " ", "\[Eta]1"}]}], ")"}]}]}], 
              ")"}], " ", "\[Eta]2"}], "-", 
            RowBox[{"2", " ", "r2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["r2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["r1", "2"], "-", 
               RowBox[{"2", " ", "r1", " ", "\[Eta]1"}]}], ")"}], " ", 
             SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "-", 
         RowBox[{"8", " ", "at", " ", "r2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["r2", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["r2", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"r2", "-", 
               RowBox[{
                SuperscriptBox["r1", "2"], " ", "r2"}], "-", 
               RowBox[{"2", " ", "r1", " ", "wh"}], "+", 
               RowBox[{"2", " ", "r1", " ", 
                SuperscriptBox["r2", "2"], " ", "wh"}]}], ")"}], " ", 
             "\[CapitalDelta]"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["r2", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["r1", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["r2", "2"]}], ")"}], " ", 
                "\[CapitalDelta]"}], "+", 
               RowBox[{
               "8", " ", "r1", " ", "r2", " ", "wh", " ", "\[CapitalDelta]"}],
                "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["r2", "2"]}], ")"}], " ", "\[CapitalDelta]p",
                 " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["r1", "2"], "-", 
                  RowBox[{"2", " ", "r1", " ", "\[Eta]1"}]}], ")"}]}]}], 
              ")"}], " ", "\[Eta]2"}], "+", 
            RowBox[{"2", " ", "r2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["r1", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["r2", "2"]}], ")"}], " ", 
                "\[CapitalDelta]"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["r2", "2"]}], ")"}], " ", "\[CapitalDelta]p",
                 " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["r1", "2"], "-", 
                  RowBox[{"2", " ", "r1", " ", "\[Eta]1"}]}], ")"}]}]}], 
              ")"}], " ", 
             SuperscriptBox["\[Eta]2", "2"]}], "+", 
            RowBox[{"2", " ", "b", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["r1", "2"], "-", 
               RowBox[{"2", " ", "r1", " ", "\[Eta]1"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["r2", "2"], "-", 
               RowBox[{"2", " ", "r2", " ", "\[Eta]2"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"\[Eta]2", "+", 
               RowBox[{"r2", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"r2", " ", "\[Eta]2"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}], " ", 
       RowBox[{"f", "[", 
        RowBox[{"r1", ",", "r2", ",", "\[Eta]1", ",", "\[Eta]2", ",", "wh"}], 
        "]"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Eta]2", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "wh"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r2", "2"], "+", 
            RowBox[{"2", " ", "r2", " ", "\[Eta]2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["r2", "4"]}], ")"}], "2"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["r2", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"6", " ", 
                SuperscriptBox["r2", "2"]}], "+", 
               SuperscriptBox["r2", "4"]}], ")"}], " ", "\[Epsilon]"}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["r2", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"r2", "+", 
               SuperscriptBox["r2", "3"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"at", "+", "b"}], ")"}]}], "+", "\[CapitalDelta]"}], 
              ")"}], " ", "\[Eta]2"}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["r2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"2", " ", "\[Epsilon]"}], "-", 
               RowBox[{"6", " ", 
                SuperscriptBox["r2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["r2", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "r2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["r2", "2"]}], ")"}], " ", "\[Eta]1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "at", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["r2", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["r2", "2"], "-", 
               RowBox[{"2", " ", "r2", " ", "\[Eta]2"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Eta]2", "2"]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["r2", "2"], "+", 
               RowBox[{"2", " ", "r2", " ", "\[Eta]2"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["r2", "2"]}], ")"}], "2"], " ", 
                "\[Epsilon]"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["r2", "2"]}], ")"}], "2"], "-", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["r2", "2"], " ", "\[Epsilon]"}]}], ")"}], 
                " ", 
                SuperscriptBox["\[Eta]2", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["r2", "4"]}], ")"}], " ", "\[CapitalDelta]p",
                 " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Eta]2", "2"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["r1", "2"], " ", "r2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["r2", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "at", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["r2", "2"]}], ")"}], "2"], " ", "\[Eta]1", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["r2", "2"], "-", 
               RowBox[{"2", " ", "r2", " ", "\[Eta]2"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Eta]2", "2"]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["r2", "2"], "+", 
               RowBox[{"2", " ", "r2", " ", "\[Eta]2"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["r2", "2"]}], ")"}], "2"], " ", 
                "\[Epsilon]", " ", "\[Eta]1"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["r2", "4"]}], ")"}], " ", "wh", " ", 
                "\[CapitalDelta]", " ", "\[Eta]2"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["r2", "2"]}], ")"}], "2"], "-", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["r2", "2"], " ", "\[Epsilon]"}]}], ")"}], 
                " ", "\[Eta]1", " ", 
                SuperscriptBox["\[Eta]2", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["r2", "4"]}], ")"}], " ", "\[CapitalDelta]p",
                 " ", "\[Eta]1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Eta]2", "2"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"2", " ", "r1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"wh", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", "\[Eta]1"}], 
            "+", 
            RowBox[{
             SuperscriptBox["r2", "10"], " ", "wh", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", "\[Eta]1"}], 
            "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["r2", "9"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", "at", " ", 
                SuperscriptBox["wh", "2"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["wh", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                 "1", "+", "\[CapitalDelta]", "-", "\[CapitalDelta]p"}], 
                 ")"}]}], "+", 
               RowBox[{"wh", " ", 
                RowBox[{"(", 
                 RowBox[{"3", "-", 
                  RowBox[{"4", " ", "b"}], "-", 
                  RowBox[{"2", " ", "\[CapitalDelta]p"}], "+", 
                  RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", "\[Eta]1", 
                " ", "\[Eta]2"}], "-", 
               RowBox[{"2", " ", "at", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Eta]2", "2"]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                 "1", "+", "\[CapitalDelta]", "-", "\[CapitalDelta]p", "-", 
                  RowBox[{"2", " ", "\[Epsilon]"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]p"}], ")"}], " ", 
                   SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]}], ")"}]}], 
            "-", 
            RowBox[{"2", " ", "r2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", "at", " ", 
                SuperscriptBox["wh", "2"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["wh", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                 "1", "+", "\[CapitalDelta]", "+", "\[CapitalDelta]p"}], 
                 ")"}]}], "+", 
               RowBox[{"wh", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"4", " ", "b"}], "-", 
                  RowBox[{"2", " ", "\[CapitalDelta]p"}], "-", 
                  RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", "\[Eta]1", 
                " ", "\[Eta]2"}], "-", 
               RowBox[{"2", " ", "at", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Eta]2", "2"]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                 "1", "+", "\[CapitalDelta]", "+", "\[CapitalDelta]p", "-", 
                  RowBox[{"2", " ", "\[Epsilon]"}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", "\[CapitalDelta]p"}], ")"}], " ", 
                   SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["r2", "5"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["wh", "2"], " ", "\[CapitalDelta]p"}], "-", 
               RowBox[{"\[CapitalDelta]p", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Eta]2", "2"]}], ")"}]}], "+", 
               RowBox[{"wh", " ", "\[Eta]1", " ", "\[Eta]2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"16", " ", "at"}], "+", 
                  RowBox[{"4", " ", "b"}], "-", 
                  RowBox[{"10", " ", "\[Epsilon]"}], "+", 
                  RowBox[{"12", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
                   SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]}], ")"}]}], 
            "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["r2", "7"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", "at", " ", 
                SuperscriptBox["wh", "2"]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["wh", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}]}], "+", 
               RowBox[{
               "8", " ", "at", " ", "wh", " ", "\[Eta]1", " ", "\[Eta]2"}], 
               "-", 
               RowBox[{"2", " ", "at", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Eta]2", "2"]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "-", "\[CapitalDelta]", "+", 
                  RowBox[{"2", " ", "\[Epsilon]"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]"}], "-", 
                    RowBox[{"4", " ", "\[Epsilon]"}]}], ")"}], " ", 
                   SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", "wh", " ", "\[Eta]1", " ", "\[Eta]2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "\[CapitalDelta]p"}], "+", 
                  RowBox[{"2", " ", "\[Epsilon]"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
                   SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["r2", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", "at", " ", 
                SuperscriptBox["wh", "2"]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["wh", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}]}], "-", 
               RowBox[{
               "8", " ", "at", " ", "wh", " ", "\[Eta]1", " ", "\[Eta]2"}], 
               "-", 
               RowBox[{"2", " ", "at", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Eta]2", "2"]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "-", "\[CapitalDelta]", "+", 
                  RowBox[{"2", " ", "\[Epsilon]"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]"}], "-", 
                    RowBox[{"4", " ", "\[Epsilon]"}]}], ")"}], " ", 
                   SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "-", 
               RowBox[{"2", " ", "wh", " ", "\[Eta]1", " ", "\[Eta]2", " ", 
                RowBox[{"(", 
                 RowBox[{"\[CapitalDelta]p", "+", 
                  RowBox[{"2", " ", "\[Epsilon]"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
                   SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{
             SuperscriptBox["r2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"16", " ", 
                SuperscriptBox["wh", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", "at"}], "-", "\[CapitalDelta]", "-", 
                  "\[CapitalDelta]p"}], ")"}], " ", "\[Eta]2"}], "-", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", "\[Eta]2", 
                " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", "at"}], "+", "\[CapitalDelta]", "+", 
                  "\[CapitalDelta]p", "-", 
                  RowBox[{"2", " ", "\[Epsilon]"}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "at"}], "+", "\[CapitalDelta]p"}], 
                    ")"}], " ", 
                   SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
               RowBox[{"wh", " ", "\[Eta]1", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"16", " ", "at"}], "-", 
                  RowBox[{"6", " ", "\[Epsilon]"}], "-", 
                  RowBox[{"4", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"8", " ", "at"}], "+", 
                    RowBox[{"4", " ", "b"}], "-", 
                    RowBox[{"2", " ", "\[CapitalDelta]p"}], "+", 
                    RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
                   SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]}], ")"}]}], 
            "-", 
            RowBox[{
             SuperscriptBox["r2", "8"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"16", " ", 
                SuperscriptBox["wh", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", "at"}], "-", "\[CapitalDelta]", "+", 
                  "\[CapitalDelta]p"}], ")"}], " ", "\[Eta]2"}], "-", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", "\[Eta]2", 
                " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", "at"}], "+", "\[CapitalDelta]", "-", 
                  "\[CapitalDelta]p", "-", 
                  RowBox[{"2", " ", "\[Epsilon]"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "at"}], "+", "\[CapitalDelta]p"}], 
                    ")"}], " ", 
                   SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
               RowBox[{"wh", " ", "\[Eta]1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "-", 
                  RowBox[{"16", " ", "at"}], "+", 
                  RowBox[{"6", " ", "\[Epsilon]"}], "+", 
                  RowBox[{"4", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"8", " ", "at"}], "+", 
                    RowBox[{"4", " ", "b"}], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]p"}], "+", 
                    RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
                   SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]}], ")"}]}], 
            "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["r2", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                SuperscriptBox["wh", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"6", " ", "at"}], "+", "\[CapitalDelta]", "-", 
                  "\[CapitalDelta]p"}], ")"}], " ", "\[Eta]2"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", "\[Eta]2", 
                " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"6", " ", "at"}], "+", "\[CapitalDelta]", "-", 
                  "\[CapitalDelta]p", "-", 
                  RowBox[{"2", " ", "\[Epsilon]"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "-", 
                    RowBox[{"6", " ", "at"}], "-", 
                    RowBox[{"4", " ", "\[CapitalDelta]"}], "+", 
                    "\[CapitalDelta]p", "+", 
                    RowBox[{"8", " ", "\[Epsilon]"}]}], ")"}], " ", 
                   SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
               RowBox[{"wh", " ", "\[Eta]1", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"8", " ", "at"}], "+", 
                  RowBox[{"14", " ", "\[Epsilon]"}], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"8", " ", "at"}], "+", 
                    RowBox[{"4", " ", "b"}], "-", 
                    RowBox[{"6", " ", "\[CapitalDelta]p"}], "+", 
                    RowBox[{"10", " ", "\[Epsilon]"}]}], ")"}], " ", 
                   SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["r2", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                SuperscriptBox["wh", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"6", " ", "at"}], "+", "\[CapitalDelta]", "+", 
                  "\[CapitalDelta]p"}], ")"}], " ", "\[Eta]2"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", "\[Eta]2", 
                " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"6", " ", "at"}], "+", "\[CapitalDelta]", "+", 
                  "\[CapitalDelta]p", "-", 
                  RowBox[{"2", " ", "\[Epsilon]"}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"6", " ", "at"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]"}], "+", 
                    "\[CapitalDelta]p", "-", 
                    RowBox[{"8", " ", "\[Epsilon]"}]}], ")"}], " ", 
                   SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
               RowBox[{"wh", " ", "\[Eta]1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "-", 
                  RowBox[{"8", " ", "at"}], "-", 
                  RowBox[{"14", " ", "\[Epsilon]"}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"8", " ", "at"}], "+", 
                    RowBox[{"4", " ", "b"}], "+", 
                    RowBox[{"6", " ", "\[CapitalDelta]p"}], "+", 
                    RowBox[{"10", " ", "\[Epsilon]"}]}], ")"}], " ", 
                   SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["r1", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"wh", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["r2", "2"], "+", 
               RowBox[{"2", " ", "r2", " ", "\[Eta]2"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["r2", "4"]}], ")"}], "2"], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["r2", "2"]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["r2", "2"]}], "+", 
                  SuperscriptBox["r2", "4"]}], ")"}], " ", "\[Epsilon]"}], 
               "-", 
               RowBox[{"4", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["r2", "2"]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"r2", "+", 
                  SuperscriptBox["r2", "3"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"at", "+", "b"}], ")"}]}], "-", 
                  "\[CapitalDelta]"}], ")"}], " ", "\[Eta]2"}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["r2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"2", " ", "\[Epsilon]"}], "-", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["r2", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["r2", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "r2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["r2", "2"]}], ")"}], " ", "\[Eta]1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "at", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["r2", "2"]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["r2", "2"], "-", 
                  RowBox[{"2", " ", "r2", " ", "\[Eta]2"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Eta]2", "2"]}], ")"}]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["r2", "2"], "+", 
                  RowBox[{"2", " ", "r2", " ", "\[Eta]2"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"\[CapitalDelta]p", "-", 
                  RowBox[{
                   SuperscriptBox["r2", "4"], " ", "\[CapitalDelta]p"}], "-", 
                  
                  RowBox[{"2", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["r2", "2"]}], ")"}], "2"], " ", 
                   "\[Epsilon]"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "-", "\[CapitalDelta]p", "+", 
                    RowBox[{
                    SuperscriptBox["r2", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{
                    SuperscriptBox["r2", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]p"}], ")"}]}], 
                    "+", 
                    RowBox[{"8", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}], " ", 
                   SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["r1", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"wh", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", "\[Eta]1"}], 
            "+", 
            RowBox[{
             SuperscriptBox["r2", "10"], " ", "wh", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", "\[Eta]1"}], 
            "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["r2", "9"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", "at", " ", 
                SuperscriptBox["wh", "2"]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["wh", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[CapitalDelta]", "+", 
                  "\[CapitalDelta]p"}], ")"}]}], "+", 
               RowBox[{"wh", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"4", " ", "b"}], "+", 
                  RowBox[{"2", " ", "\[CapitalDelta]p"}], "-", 
                  RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", "\[Eta]1", 
                " ", "\[Eta]2"}], "-", 
               RowBox[{"2", " ", "at", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Eta]2", "2"]}], ")"}]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[CapitalDelta]", "+", 
                  "\[CapitalDelta]p", "+", 
                  RowBox[{"2", " ", "\[Epsilon]"}], "+", 
                  SuperscriptBox["\[Eta]2", "2"], "-", 
                  RowBox[{"\[CapitalDelta]p", " ", 
                   SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"2", " ", "r2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", "at", " ", 
                SuperscriptBox["wh", "2"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["wh", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                 "1", "-", "\[CapitalDelta]", "+", "\[CapitalDelta]p"}], 
                 ")"}]}], "+", 
               RowBox[{"wh", " ", 
                RowBox[{"(", 
                 RowBox[{"3", "-", 
                  RowBox[{"4", " ", "b"}], "+", 
                  RowBox[{"2", " ", "\[CapitalDelta]p"}], "+", 
                  RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", "\[Eta]1", 
                " ", "\[Eta]2"}], "-", 
               RowBox[{"2", " ", "at", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Eta]2", "2"]}], ")"}]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[CapitalDelta]", "-", 
                  "\[CapitalDelta]p", "+", 
                  RowBox[{"2", " ", "\[Epsilon]"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", "\[CapitalDelta]p"}], ")"}], " ", 
                   SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]}], ")"}]}], 
            "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["r2", "5"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["wh", "2"], " ", "\[CapitalDelta]p"}], "-", 
               RowBox[{"\[CapitalDelta]p", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Eta]2", "2"]}], ")"}]}], "-", 
               RowBox[{"wh", " ", "\[Eta]1", " ", "\[Eta]2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"16", " ", "at"}], "+", 
                  RowBox[{"4", " ", "b"}], "-", 
                  RowBox[{"10", " ", "\[Epsilon]"}], "+", 
                  RowBox[{"12", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
                   SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]}], ")"}]}], 
            "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["r2", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", "at", " ", 
                SuperscriptBox["wh", "2"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["wh", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}]}], "+", 
               
               RowBox[{
               "8", " ", "at", " ", "wh", " ", "\[Eta]1", " ", "\[Eta]2"}], 
               "-", 
               RowBox[{"2", " ", "at", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Eta]2", "2"]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[CapitalDelta]", "+", 
                  RowBox[{"2", " ", "\[Epsilon]"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[CapitalDelta]"}], "-", 
                    RowBox[{"4", " ", "\[Epsilon]"}]}], ")"}], " ", 
                   SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", "wh", " ", "\[Eta]1", " ", "\[Eta]2", " ", 
                RowBox[{"(", 
                 RowBox[{"\[CapitalDelta]p", "+", 
                  RowBox[{"2", " ", "\[Epsilon]"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
                   SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{
             SuperscriptBox["r2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "16"}], " ", 
                SuperscriptBox["wh", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", "at"}], "+", "\[CapitalDelta]", "-", 
                  "\[CapitalDelta]p"}], ")"}], " ", "\[Eta]2"}], "-", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", "\[Eta]2", 
                " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", "at"}], "+", "\[CapitalDelta]", "-", 
                  "\[CapitalDelta]p", "+", 
                  RowBox[{"2", " ", "\[Epsilon]"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "at"}], "+", "\[CapitalDelta]p"}], 
                    ")"}], " ", 
                   SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
               RowBox[{"wh", " ", "\[Eta]1", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"16", " ", "at"}], "-", 
                  RowBox[{"6", " ", "\[Epsilon]"}], "-", 
                  RowBox[{"4", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"8", " ", "at"}], "+", 
                    RowBox[{"4", " ", "b"}], "-", 
                    RowBox[{"2", " ", "\[CapitalDelta]p"}], "+", 
                    RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
                   SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{
             SuperscriptBox["r2", "8"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"16", " ", 
                SuperscriptBox["wh", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", "at"}], "+", "\[CapitalDelta]", "+", 
                  "\[CapitalDelta]p"}], ")"}], " ", "\[Eta]2"}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", "\[Eta]2", 
                " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", "at"}], "+", "\[CapitalDelta]", "+", 
                  "\[CapitalDelta]p", "+", 
                  RowBox[{"2", " ", "\[Epsilon]"}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "at"}], "+", "\[CapitalDelta]p"}], 
                    ")"}], " ", 
                   SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
               RowBox[{"wh", " ", "\[Eta]1", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"16", " ", "at"}], "-", 
                  RowBox[{"6", " ", "\[Epsilon]"}], "-", 
                  RowBox[{"4", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"8", " ", "at"}], "+", 
                    RowBox[{"4", " ", "b"}], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]p"}], "+", 
                    RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
                   SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["r2", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                SuperscriptBox["wh", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"6", " ", "at"}], "-", "\[CapitalDelta]", "-", 
                  "\[CapitalDelta]p"}], ")"}], " ", "\[Eta]2"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", "\[Eta]2", 
                " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "-", 
                  RowBox[{"6", " ", "at"}], "+", "\[CapitalDelta]", "+", 
                  "\[CapitalDelta]p", "+", 
                  RowBox[{"2", " ", "\[Epsilon]"}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "-", 
                    RowBox[{"6", " ", "at"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]"}], "+", 
                    "\[CapitalDelta]p", "+", 
                    RowBox[{"8", " ", "\[Epsilon]"}]}], ")"}], " ", 
                   SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
               RowBox[{"wh", " ", "\[Eta]1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "-", 
                  RowBox[{"8", " ", "at"}], "-", 
                  RowBox[{"14", " ", "\[Epsilon]"}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"8", " ", "at"}], "+", 
                    RowBox[{"4", " ", "b"}], "-", 
                    RowBox[{"6", " ", "\[CapitalDelta]p"}], "+", 
                    RowBox[{"10", " ", "\[Epsilon]"}]}], ")"}], " ", 
                   SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]}], ")"}]}], 
            "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["r2", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                SuperscriptBox["wh", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"6", " ", "at"}], "-", "\[CapitalDelta]", "+", 
                  "\[CapitalDelta]p"}], ")"}], " ", "\[Eta]2"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", "\[Eta]2", 
                " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"6", " ", "at"}], "-", "\[CapitalDelta]", "+", 
                  "\[CapitalDelta]p", "-", 
                  RowBox[{"2", " ", "\[Epsilon]"}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"6", " ", "at"}], "-", 
                    RowBox[{"4", " ", "\[CapitalDelta]"}], "+", 
                    "\[CapitalDelta]p", "-", 
                    RowBox[{"8", " ", "\[Epsilon]"}]}], ")"}], " ", 
                   SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
               RowBox[{"wh", " ", "\[Eta]1", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"8", " ", "at"}], "+", 
                  RowBox[{"14", " ", "\[Epsilon]"}], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"8", " ", "at"}], "+", 
                    RowBox[{"4", " ", "b"}], "+", 
                    RowBox[{"6", " ", "\[CapitalDelta]p"}], "+", 
                    RowBox[{"10", " ", "\[Epsilon]"}]}], ")"}], " ", 
                   SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["r2", "7"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", "at", " ", 
                SuperscriptBox["wh", "2"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["wh", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}]}], "-", 
               
               RowBox[{
               "8", " ", "at", " ", "wh", " ", "\[Eta]1", " ", "\[Eta]2"}], 
               "-", 
               RowBox[{"2", " ", "at", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Eta]2", "2"]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[CapitalDelta]", "+", 
                  RowBox[{"2", " ", "\[Epsilon]"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[CapitalDelta]"}], "-", 
                    RowBox[{"4", " ", "\[Epsilon]"}]}], ")"}], " ", 
                   SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", "wh", " ", "\[Eta]1", " ", "\[Eta]2", " ", 
                RowBox[{"(", 
                 RowBox[{"\[CapitalDelta]p", "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["\[Eta]2", "2"]}], "-", 
                  RowBox[{"2", " ", "\[Epsilon]", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["\[Eta]2", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["f", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r1", ",", "r2", ",", "\[Eta]1", ",", "\[Eta]2", ",", "wh"}], 
        "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r2", "2"], "+", 
         RowBox[{"2", " ", "r2", " ", "\[Eta]2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Eta]2", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["r2", "2"]}], ")"}], "2"]}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["r2", "2"]}], "+", 
            SuperscriptBox["r2", "4"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["wh", "2"]}], "+", 
            SuperscriptBox["\[Eta]1", "2"]}], ")"}]}], "-", 
         RowBox[{"16", " ", 
          SuperscriptBox["r1", "2"], " ", "r2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["r2", "2"]}], ")"}], "3"], " ", "wh", " ", 
          "\[Eta]1", " ", 
          SuperscriptBox["\[Eta]2", "2"]}], "+", 
         RowBox[{"8", " ", "r2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["r2", "3"]}], "+", 
            RowBox[{"2", " ", "r2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"6", " ", 
                SuperscriptBox["r2", "2"]}], "+", 
               SuperscriptBox["r2", "4"]}], ")"}], " ", 
             SuperscriptBox["wh", "2"]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["r2", "2"]}], ")"}], "3"], " ", "wh", " ", 
             "\[Eta]1"}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["r2", "3"], " ", 
             SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", 
          SuperscriptBox["\[Eta]2", "2"]}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["r2", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", 
          SuperscriptBox["\[Eta]2", "4"]}], "+", 
         RowBox[{
          SuperscriptBox["r1", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["r2", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"6", " ", 
                SuperscriptBox["r2", "2"]}], "+", 
               SuperscriptBox["r2", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["wh", "2"]}], "+", 
               SuperscriptBox["\[Eta]1", "2"]}], ")"}]}], "+", 
            RowBox[{"8", " ", "r2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                SuperscriptBox["r2", "3"]}], "-", 
               RowBox[{"2", " ", "r2", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["r2", "2"]}], "+", 
                  SuperscriptBox["r2", "4"]}], ")"}], " ", 
                SuperscriptBox["wh", "2"]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["r2", "2"]}], ")"}], "3"], " ", "wh", " ", 
                "\[Eta]1"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["r2", "3"], " ", 
                SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", 
             SuperscriptBox["\[Eta]2", "2"]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["r2", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", 
             SuperscriptBox["\[Eta]2", "4"]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "r1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["r2", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["wh", "2"]}], "+", 
               SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"\[Eta]1", "+", 
               RowBox[{"r2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"8", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["r2", "2"]}], ")"}], " ", "wh"}], "+", 
                  RowBox[{"r2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "+", 
                    SuperscriptBox["r2", "2"]}], ")"}], " ", "\[Eta]1"}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"16", " ", "r2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["r2", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["r2", "2"]}], ")"}], " ", 
             SuperscriptBox["wh", "2"], " ", "\[Eta]1", " ", "\[Eta]2"}], "-", 
            RowBox[{"8", " ", "r2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "r2", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["r2", "2"]}], "+", 
                  SuperscriptBox["r2", "4"]}], ")"}], " ", 
                SuperscriptBox["wh", "2"], " ", "\[Eta]1"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["r2", "2"]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["r2", "2"]}], ")"}], "2"], " ", "wh", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Eta]1", "2"]}], ")"}]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["r2", "3"], " ", "\[Eta]1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Eta]1", "2"]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["\[Eta]2", "2"]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["r2", "4"], " ", "\[Eta]1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", 
             SuperscriptBox["\[Eta]2", "4"]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["r1", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["r2", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["wh", "2"]}], "+", 
               SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"\[Eta]1", "+", 
               RowBox[{"r2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "8"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["r2", "2"]}], ")"}], " ", "wh"}], "+", 
                  RowBox[{"r2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "+", 
                    SuperscriptBox["r2", "2"]}], ")"}], " ", "\[Eta]1"}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"16", " ", "r2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["r2", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["r2", "2"]}], ")"}], " ", 
             SuperscriptBox["wh", "2"], " ", "\[Eta]1", " ", "\[Eta]2"}], "+", 
            RowBox[{"8", " ", "r2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "r2", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["r2", "2"]}], "+", 
                  SuperscriptBox["r2", "4"]}], ")"}], " ", 
                SuperscriptBox["wh", "2"], " ", "\[Eta]1"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["r2", "2"]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["r2", "2"]}], ")"}], "2"], " ", "wh", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Eta]1", "2"]}], ")"}]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["r2", "3"], " ", "\[Eta]1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Eta]1", "2"]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["\[Eta]2", "2"]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["r2", "4"], " ", "\[Eta]1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", 
             SuperscriptBox["\[Eta]2", "4"]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["f", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r1", ",", "r2", ",", "\[Eta]1", ",", "\[Eta]2", ",", "wh"}], 
        "]"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["r1", "2"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["r2", "2"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r2", "2"], "+", 
         RowBox[{"2", " ", "r2", " ", "\[Eta]2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Eta]2", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"r2", "+", 
            SuperscriptBox["r2", "3"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"\[CapitalDelta]", "-", 
            RowBox[{
             SuperscriptBox["r1", "2"], " ", "\[CapitalDelta]"}], "+", 
            RowBox[{"2", " ", "b", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["r1", "2"], "-", 
               RowBox[{"2", " ", "r1", " ", "\[Eta]1"}]}], ")"}]}]}], ")"}]}],
          "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"10", " ", 
             SuperscriptBox["r2", "2"]}], "+", 
            SuperscriptBox["r2", "4"], "-", 
            RowBox[{"16", " ", "r1", " ", "r2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["r2", "2"]}], ")"}], " ", "wh", " ", 
             "\[CapitalDelta]"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["r2", "2"]}], ")"}], "2"], " ", "\[Epsilon]"}],
             "+", 
            RowBox[{
             SuperscriptBox["r1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"10", " ", 
                SuperscriptBox["r2", "2"]}], "+", 
               SuperscriptBox["r2", "4"], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["r2", "2"]}], ")"}], "2"], " ", 
                "\[Epsilon]"}]}], ")"}]}], "-", 
            RowBox[{"2", " ", "r1", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"10", " ", 
                SuperscriptBox["r2", "2"]}], "+", 
               SuperscriptBox["r2", "4"], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["r2", "2"]}], ")"}], "2"], " ", 
                "\[Epsilon]"}]}], ")"}], " ", "\[Eta]1"}]}], ")"}], " ", 
          "\[Eta]2"}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"r2", "+", 
            SuperscriptBox["r2", "3"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"\[CapitalDelta]", "-", 
            RowBox[{
             SuperscriptBox["r1", "2"], " ", "\[CapitalDelta]"}], "+", 
            RowBox[{"2", " ", "b", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["r1", "2"], "-", 
               RowBox[{"2", " ", "r1", " ", "\[Eta]1"}]}], ")"}]}]}], ")"}], 
          " ", 
          SuperscriptBox["\[Eta]2", "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["r2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r1", "2"], "-", 
            RowBox[{"2", " ", "r1", " ", "\[Eta]1"}]}], ")"}], " ", 
          SuperscriptBox["\[Eta]2", "3"]}], "-", 
         RowBox[{"8", " ", "at", " ", "r2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r2", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r1", "2"], "-", 
            RowBox[{"2", " ", "r1", " ", "\[Eta]1"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Eta]2", "2"]}], ")"}]}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["f", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r1", ",", "r2", ",", "\[Eta]1", ",", "\[Eta]2", ",", "wh"}], 
        "]"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["r2", "2"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r2", "2"], "+", 
         RowBox[{"2", " ", "r2", " ", "\[Eta]2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Eta]2", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["r2", "2"]}], ")"}], "2"]}], " ", "wh", " ", 
          "\[Eta]2"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["r2", "2"], " ", "wh", " ", 
          SuperscriptBox["\[Eta]2", "3"]}], "+", 
         RowBox[{"r2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["r2", "2"]}], ")"}], " ", "\[Eta]1", " ", 
          "\[Eta]2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Eta]2", "2"]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["r1", "2"], " ", "r2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["r2", "2"]}], ")"}], " ", "\[Eta]1", " ", 
          "\[Eta]2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Eta]2", "2"]}], ")"}]}], "+", 
         RowBox[{"2", " ", "r1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             RowBox[{"(", 
              RowBox[{"r2", "+", 
               SuperscriptBox["r2", "3"]}], ")"}], " ", "wh", " ", 
             "\[Eta]1"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"r2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["r2", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["wh", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["r2", "2"]}], ")"}], "2"], " ", "wh", " ", 
                "\[Eta]1"}], "+", 
               RowBox[{"r2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["r2", "2"]}], ")"}], " ", 
                SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", "\[Eta]2"}], 
            "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"r2", "+", 
               SuperscriptBox["r2", "3"]}], ")"}], " ", "wh", " ", "\[Eta]1", 
             " ", 
             SuperscriptBox["\[Eta]2", "2"]}], "+", 
            RowBox[{"r2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{"4", " ", "r2", " ", "wh", " ", "\[Eta]1"}], "+", 
               SuperscriptBox["\[Eta]1", "2"], "-", 
               RowBox[{
                SuperscriptBox["r2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Eta]1", "2"]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["\[Eta]2", "3"]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["r1", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"r2", "+", 
               SuperscriptBox["r2", "3"]}], ")"}], " ", "wh", " ", 
             "\[Eta]1"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"r2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["r2", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["wh", "2"]}]}], ")"}]}], "-", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["r2", "2"]}], ")"}], "2"], " ", "wh", " ", 
                "\[Eta]1"}], "+", 
               RowBox[{"r2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["r2", "2"]}], ")"}], " ", 
                SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", "\[Eta]2"}], 
            "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"r2", "+", 
               SuperscriptBox["r2", "3"]}], ")"}], " ", "wh", " ", "\[Eta]1", 
             " ", 
             SuperscriptBox["\[Eta]2", "2"]}], "+", 
            RowBox[{"r2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", "r2", " ", "wh", " ", "\[Eta]1"}], "+", 
               SuperscriptBox["\[Eta]1", "2"], "-", 
               RowBox[{
                SuperscriptBox["r2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Eta]1", "2"]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["\[Eta]2", "3"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["r1", "4"], " ", "\[Eta]2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"r2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["r2", "2"]}], ")"}], " ", "\[Eta]1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Eta]2", "2"]}], ")"}]}], "+", 
            RowBox[{"wh", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["r2", "4"], "+", 
               RowBox[{
                SuperscriptBox["r2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["f", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r1", ",", "r2", ",", "\[Eta]1", ",", "\[Eta]2", ",", "wh"}], 
        "]"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["r1", "2"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["r2", "2"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r1", "2"], "-", 
         RowBox[{"2", " ", "r1", " ", "\[Eta]1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r2", "2"], "-", 
         RowBox[{"2", " ", "r2", " ", "\[Eta]2"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["r2", "2"], "+", 
          RowBox[{"2", " ", "r2", " ", "\[Eta]2"}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[Eta]2", "2"]}], ")"}], "2"], " ", 
       RowBox[{
        SuperscriptBox["f", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "0", ",", "2", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r1", ",", "r2", ",", "\[Eta]1", ",", "\[Eta]2", ",", "wh"}], 
        "]"}]}], "+", 
      RowBox[{"32", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["r1", "2"]}], ")"}], " ", "r2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["r2", "2"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Eta]2", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[CapitalDelta]p", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r2", "2"], "+", 
            RowBox[{"2", " ", "r2", " ", "\[Eta]2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["r1", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["r2", "2"]}], ")"}], " ", "wh"}], ")"}]}], 
            "+", 
            RowBox[{"r1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["r2", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", "\[Eta]2"}]}], 
           ")"}]}], "+", 
         RowBox[{"2", " ", "at", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r2", "2"], "-", 
            RowBox[{"2", " ", "r2", " ", "\[Eta]2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"wh", "-", 
            RowBox[{
             SuperscriptBox["r2", "2"], " ", "wh"}], "+", 
            RowBox[{
             SuperscriptBox["r1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["r2", "2"]}], ")"}], " ", "wh"}], "-", 
            RowBox[{"r1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"\[Eta]2", "+", 
               RowBox[{"r2", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"r2", " ", "\[Eta]2"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["f", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r1", ",", "r2", ",", "\[Eta]1", ",", "\[Eta]2", ",", "wh"}], 
        "]"}]}], "-", 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["r1", "2"]}], ")"}], " ", "r2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["r2", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r2", "2"], "+", 
         RowBox[{"2", " ", "r2", " ", "\[Eta]2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Eta]2", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["r1", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["r2", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["wh", "2"]}], "+", 
              SuperscriptBox["\[Eta]1", "2"]}], ")"}]}], ")"}]}], "+", 
         RowBox[{"4", " ", "r1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["r2", "4"]}], ")"}], " ", "wh", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", "\[Eta]2"}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["r1", "2"]}], ")"}], " ", 
          SuperscriptBox["r2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", 
          SuperscriptBox["\[Eta]2", "2"]}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["f", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r1", ",", "r2", ",", "\[Eta]1", ",", "\[Eta]2", ",", "wh"}], 
        "]"}]}], "+", 
      RowBox[{"32", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["r1", "2"]}], ")"}], " ", "r2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["r2", "2"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r2", "2"], "+", 
         RowBox[{"2", " ", "r2", " ", "\[Eta]2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Eta]2", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["r2", "2"]}], ")"}], " ", "wh", " ", "\[Eta]2"}],
            ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["r1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["r2", "2"]}], ")"}], " ", "wh", " ", "\[Eta]2"}], 
         "-", 
         RowBox[{"r1", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r2", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Eta]2", "2"]}], ")"}]}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["f", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r1", ",", "r2", ",", "\[Eta]1", ",", "\[Eta]2", ",", "wh"}], 
        "]"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["r1", "2"]}], ")"}], " ", "r2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["r2", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r2", "2"], "+", 
         RowBox[{"2", " ", "r2", " ", "\[Eta]2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Eta]2", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["r2", "4"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "\[CapitalDelta]p"}], "+", 
            RowBox[{
             SuperscriptBox["r2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"2", " ", "\[CapitalDelta]p"}]}], ")"}]}]}], ")"}]}], 
         "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["r2", "2"]}], ")"}], "3"], " ", "\[Epsilon]"}], 
         "+", 
         RowBox[{"4", " ", "r2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["r2", "2"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"at", "+", "b"}], ")"}]}], "+", "\[CapitalDelta]"}], 
           ")"}], " ", "\[Eta]2"}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["r2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["r2", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "\[CapitalDelta]p"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["r2", "2"]}], ")"}], " ", "\[Epsilon]"}]}], 
           ")"}], " ", 
          SuperscriptBox["\[Eta]2", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["r1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["r2", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "\[CapitalDelta]p"}], "+", 
               RowBox[{
                SuperscriptBox["r2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"2", " ", "\[CapitalDelta]p"}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["r2", "2"]}], ")"}], "3"], " ", "\[Epsilon]"}],
             "+", 
            RowBox[{"4", " ", "r2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["r2", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"at", "+", "b"}], ")"}]}], "-", "\[CapitalDelta]"}], 
              ")"}], " ", "\[Eta]2"}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["r2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["r2", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", "\[CapitalDelta]p"}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["r2", "2"]}], ")"}], " ", "\[Epsilon]"}]}], 
              ")"}], " ", 
             SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "r1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", "r2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["r2", "4"]}], ")"}], " ", "wh", " ", 
             "\[CapitalDelta]"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["r2", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "\[CapitalDelta]p"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["r2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}]}], "+", 
               RowBox[{"2", " ", "\[Epsilon]"}], "+", 
               RowBox[{
                SuperscriptBox["r2", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"2", " ", "\[CapitalDelta]p"}], "+", 
                  RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}], " ", 
             "\[Eta]1"}], "-", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{"at", "+", "b"}], ")"}], " ", "r2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["r2", "2"]}], ")"}], "2"], " ", "\[Eta]1", " ",
              "\[Eta]2"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["r2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["r2", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", "\[CapitalDelta]p"}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["r2", "2"]}], ")"}], " ", "\[Epsilon]"}]}], 
              ")"}], " ", "\[Eta]1", " ", 
             SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["f", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r1", ",", "r2", ",", "\[Eta]1", ",", "\[Eta]2", ",", "wh"}], 
        "]"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["r2", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["r2", "2"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r2", "2"], "+", 
         RowBox[{"2", " ", "r2", " ", "\[Eta]2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Eta]2", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r2", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"r1", "+", 
               SuperscriptBox["r1", "3"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["wh", "2"]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["r1", "2"]}], ")"}], "2"], " ", "\[Eta]1"}], 
            "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"r1", "+", 
               SuperscriptBox["r1", "3"]}], ")"}], " ", 
             SuperscriptBox["\[Eta]1", "2"]}]}], ")"}]}], "-", 
         RowBox[{"4", " ", "r1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["r1", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["r2", "2"]}], ")"}], " ", "wh", " ", "\[Eta]1", 
          " ", "\[Eta]2"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r2", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r1", "2"], "-", 
            RowBox[{"2", " ", "r1", " ", "\[Eta]1"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"\[Eta]1", "+", 
            RowBox[{"r1", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"r1", " ", "\[Eta]1"}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["\[Eta]2", "2"]}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["f", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r1", ",", "r2", ",", "\[Eta]1", ",", "\[Eta]2", ",", "wh"}], 
        "]"}]}], "-", 
      RowBox[{"32", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["r1", "2"]}], ")"}], " ", 
       SuperscriptBox["r2", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["r2", "2"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r2", "2"], "+", 
         RowBox[{"2", " ", "r2", " ", "\[Eta]2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["r1", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r2", "2"]}], ")"}], " ", "wh"}], "-", 
         RowBox[{"r1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["r2", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", "\[Eta]2"}]}], 
        ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Eta]2", "2"]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["f", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r1", ",", "r2", ",", "\[Eta]1", ",", "\[Eta]2", ",", "wh"}], 
        "]"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["r1", "2"]}], ")"}], " ", 
       SuperscriptBox["r2", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["r2", "2"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r1", "2"], "-", 
         RowBox[{"2", " ", "r1", " ", "\[Eta]1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r2", "2"], "-", 
         RowBox[{"2", " ", "r2", " ", "\[Eta]2"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["r2", "2"], "+", 
          RowBox[{"2", " ", "r2", " ", "\[Eta]2"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Eta]2", "2"]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["f", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2", ",", "0", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r1", ",", "r2", ",", "\[Eta]1", ",", "\[Eta]2", ",", "wh"}], 
        "]"}]}], "+", 
      RowBox[{"16", " ", "r1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["r1", "2"]}], ")"}], " ", "r2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["r2", "2"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Eta]2", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[CapitalDelta]p"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r2", "2"], "+", 
            RowBox[{"2", " ", "r2", " ", "\[Eta]2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", "r1", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["r2", "2"]}], ")"}], " ", "wh"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["r1", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["r2", "2"]}], ")"}], " ", "\[Eta]2"}]}], 
           ")"}]}], "+", 
         RowBox[{"2", " ", "at", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r2", "2"], "-", 
            RowBox[{"2", " ", "r2", " ", "\[Eta]2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["r1", "2"]}], ")"}], " ", "r2"}], "-", 
            RowBox[{"4", " ", "r1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["r2", "2"]}], ")"}], " ", "wh"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["r1", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["r2", "2"]}], ")"}], " ", "\[Eta]2"}]}], 
           ")"}]}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["f", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r1", ",", "r2", ",", "\[Eta]1", ",", "\[Eta]2", ",", "wh"}], 
        "]"}]}], "+", 
      RowBox[{"16", " ", "r1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["r1", "2"]}], ")"}], " ", "r2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["r2", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r2", "2"], "+", 
         RowBox[{"2", " ", "r2", " ", "\[Eta]2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Eta]2", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "r1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["r2", "2"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["wh", "2"]}], "+", 
            SuperscriptBox["\[Eta]1", "2"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["r1", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["r2", "4"]}], ")"}], " ", "wh", " ", "\[Eta]2"}], 
         "+", 
         RowBox[{"4", " ", "r1", " ", 
          SuperscriptBox["r2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", 
          SuperscriptBox["\[Eta]2", "2"]}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["f", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r1", ",", "r2", ",", "\[Eta]1", ",", "\[Eta]2", ",", "wh"}], 
        "]"}]}], "+", 
      RowBox[{"16", " ", "r1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["r1", "2"]}], ")"}], " ", "r2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["r2", "2"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r2", "2"], "+", 
         RowBox[{"2", " ", "r2", " ", "\[Eta]2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Eta]2", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", "r1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["r2", "2"]}], ")"}], " ", "wh", " ", "\[Eta]2"}], 
         "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r2", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Eta]2", "2"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["r1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r2", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Eta]2", "2"]}], ")"}]}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["f", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r1", ",", "r2", ",", "\[Eta]1", ",", "\[Eta]2", ",", "wh"}], 
        "]"}]}], "-", 
      RowBox[{"16", " ", "r1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["r1", "2"]}], ")"}], " ", 
       SuperscriptBox["r2", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["r2", "2"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r2", "2"], "+", 
         RowBox[{"2", " ", "r2", " ", "\[Eta]2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", "r1", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r2", "2"]}], ")"}], " ", "wh"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["r1", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["r2", "2"]}], ")"}], " ", "\[Eta]2"}]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Eta]2", "2"]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["f", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r1", ",", "r2", ",", "\[Eta]1", ",", "\[Eta]2", ",", "wh"}], 
        "]"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       SuperscriptBox["\[Eta]1", "2"], ")"}], 
      RowBox[{"(", 
       SuperscriptBox["\[Eta]2", "2"], ")"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8789348635604877`*^9, 3.878934865760776*^9}, 
   3.878982692400373*^9, 3.878988905104896*^9, 3.878991282887129*^9, {
   3.8790006092068443`*^9, 3.879000613530583*^9}, 3.8790007907684803`*^9, {
   3.879002235270006*^9, 3.8790022710817432`*^9}, {3.879521754812374*^9, 
   3.879521759454733*^9}, {3.880104247754885*^9, 3.880104252990918*^9}, {
   3.880104341958905*^9, 3.880104342790842*^9}, {3.8801043803922043`*^9, 
   3.8801043813284545`*^9}, {3.880562689022442*^9, 3.8805626911639023`*^9}, {
   3.8810442855937223`*^9, 3.881044288651525*^9}, {3.881044335938221*^9, 
   3.881044338649599*^9}, {3.8810445414575443`*^9, 3.881044549855755*^9}, {
   3.881856470950274*^9, 3.881856474451948*^9}, {3.881923592657003*^9, 
   3.8819235951191597`*^9}, {3.882001554865136*^9, 3.882001556853463*^9}, {
   3.888953225379485*^9, 3.888953228830944*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"21c2510a-a71a-446d-8d16-5b1b525d67d8"]
}, Closed]],

Cell[CellGroupData[{

Cell["Parameters", "Subsection",
 CellChangeTimes->{{3.876583597720499*^9, 3.876583598122039*^9}, {
  3.8889534156333714`*^9, 
  3.888953430387598*^9}},ExpressionUUID->"b43a2244-1dc3-4f00-aef9-\
6182536bc4f7"],

Cell["\<\
L1 and L2 are the spins of the exchanged operators, L1 = l, L2 = l', and nIJ \
labels the conformally invariant tensor structures in the standard box basis .\
\>", "Text",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.888954713682014*^9, 3.888954735753656*^9}, {
  3.890068407014784*^9, 3.890068444051818*^9}, {3.890068918536327*^9, 
  3.8900689377501097`*^9}, {3.8922918746162367`*^9, 3.892291882964353*^9}},
 Background->GrayLevel[
  1],ExpressionUUID->"3003dec2-a4ff-4cfb-b9d1-c3d85fa2e0f8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"L1", "=", "4"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"L2", "=", "4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nIJ", "=", "4"}], ";"}]}], "Input",
 CellChangeTimes->{{3.878659565005343*^9, 3.878659565140891*^9}, {
   3.878660706578642*^9, 3.8786607065942297`*^9}, {3.878982705265952*^9, 
   3.878982705579732*^9}, {3.880357958946834*^9, 3.880357959579417*^9}, {
   3.880559362398836*^9, 3.880559362478087*^9}, {3.880559525099612*^9, 
   3.880559535971292*^9}, {3.880561842406831*^9, 3.880561843330661*^9}, {
   3.880562034378686*^9, 3.880562035152316*^9}, {3.880602073112979*^9, 
   3.880602074247602*^9}, {3.881831994071599*^9, 3.8818319948487186`*^9}, {
   3.881854447411158*^9, 3.88185444928122*^9}, {3.8818546336238737`*^9, 
   3.8818546356885357`*^9}, {3.881855159853182*^9, 3.8818551606915607`*^9}, {
   3.8819099403937607`*^9, 3.8819099412156487`*^9}, {3.882972571158059*^9, 
   3.882972572492297*^9}, {3.88323252218736*^9, 3.883232523176445*^9}, {
   3.883648992635144*^9, 3.8836489938765078`*^9}, {3.883655681801701*^9, 
   3.883655681976231*^9}, {3.8836559066857967`*^9, 3.883655906862986*^9}, {
   3.8836560780466433`*^9, 3.88365607924063*^9}, {3.8836564662798*^9, 
   3.883656466461299*^9}, {3.8836569006258593`*^9, 3.883656901525495*^9}, {
   3.883657472120626*^9, 3.883657473265634*^9}, {3.883666133283202*^9, 
   3.883666133973216*^9}, {3.8836667898622*^9, 3.883666791547*^9}, {
   3.883668282881364*^9, 3.883668283630403*^9}, 3.883989231602908*^9, {
   3.883989506077734*^9, 3.883989506297792*^9}, 3.884097692288763*^9, {
   3.884110895643916*^9, 3.88411089654279*^9}, {3.8841117470460043`*^9, 
   3.884111749135109*^9}, {3.884111979375085*^9, 3.884111980175075*^9}, 
   3.884277180768197*^9, {3.88435362117584*^9, 3.884353621516526*^9}, {
   3.884355177477392*^9, 3.8843551785024853`*^9}, {3.884357372784087*^9, 
   3.884357372886087*^9}, {3.884360273993229*^9, 3.884360275002643*^9}, {
   3.884384843657978*^9, 3.88438484448333*^9}, {3.884385342391158*^9, 
   3.884385342456525*^9}, {3.884445621521789*^9, 3.88444562178306*^9}, 
   3.884455264367312*^9, {3.8846339104967947`*^9, 3.884633912136097*^9}, 
   3.884784613114105*^9, {3.8861724117995768`*^9, 3.886172413373293*^9}, {
   3.8861733856931543`*^9, 3.886173386402896*^9}, {3.886173640126067*^9, 
   3.886173641600093*^9}, {3.886174183908539*^9, 3.886174183999419*^9}, {
   3.8861761645186663`*^9, 3.886176165702341*^9}, {3.886176440712785*^9, 
   3.886176440883951*^9}, {3.886176571794568*^9, 3.8861765730977573`*^9}, {
   3.886176702742448*^9, 3.886176703104662*^9}, 3.886177335876368*^9, {
   3.886177854177017*^9, 3.886177856973144*^9}, {3.886178412691181*^9, 
   3.886178414120359*^9}, {3.886178520864512*^9, 3.8861785218822536`*^9}, {
   3.886178599661138*^9, 3.886178608544985*^9}, {3.8861793405273314`*^9, 
   3.886179341940031*^9}, {3.886179525948701*^9, 3.886179526659265*^9}, {
   3.886179788578989*^9, 3.886179789455312*^9}, {3.8861798931272173`*^9, 
   3.88617989411696*^9}, {3.886180063524716*^9, 3.886180064369326*^9}, 
   3.8861904263815117`*^9, {3.886190650299811*^9, 3.886190651139285*^9}, 
   3.886190714093948*^9, {3.886192257969036*^9, 3.886192259336176*^9}, {
   3.886192814222637*^9, 3.886192815190052*^9}, {3.886192943889441*^9, 
   3.886192944752459*^9}, {3.8861930288200483`*^9, 3.886193029922241*^9}, 
   3.88619312115837*^9, {3.8861980354793253`*^9, 3.8861980355761433`*^9}, {
   3.8876727605395823`*^9, 3.8876727635571613`*^9}, {3.887740674896488*^9, 
   3.8877406762104816`*^9}, {3.8883982562871113`*^9, 3.888398257577847*^9}, {
   3.888516554799027*^9, 3.88851655489716*^9}, {3.888518406589552*^9, 
   3.88851840757799*^9}, {3.888519099136757*^9, 3.8885190993789454`*^9}, {
   3.8885622613363028`*^9, 3.88856226143407*^9}, {3.8885627980080643`*^9, 
   3.888562799745461*^9}, {3.88856972295546*^9, 3.888569723054316*^9}, {
   3.888575147226768*^9, 3.888575148482891*^9}, {3.888575951271143*^9, 
   3.888575951434573*^9}, {3.8885761446514378`*^9, 3.888576146063548*^9}, {
   3.8885762544561663`*^9, 3.888576255903083*^9}, {3.8885765946191998`*^9, 
   3.888576595742111*^9}, 3.888577670897559*^9, 3.88857816724551*^9, {
   3.888578377020795*^9, 3.888578378087812*^9}, {3.8885785770190973`*^9, 
   3.88857857824445*^9}, {3.888578872641239*^9, 3.888578873677939*^9}, {
   3.888578984590351*^9, 3.888578986021779*^9}, {3.888579394716382*^9, 
   3.888579395829549*^9}, {3.888579497566801*^9, 3.8885795143153152`*^9}, {
   3.888579663094563*^9, 3.888579664457233*^9}, {3.8885798843002777`*^9, 
   3.888579886204246*^9}, {3.888579977854722*^9, 3.888579978910005*^9}, {
   3.888580241568788*^9, 3.888580241659474*^9}, {3.888580316629952*^9, 
   3.888580318617395*^9}, {3.888580463468614*^9, 3.88858046365409*^9}, {
   3.8885824158425922`*^9, 3.888582416104342*^9}, {3.8885840336416273`*^9, 
   3.8885840346032887`*^9}, {3.8885853086130857`*^9, 
   3.8885853097701473`*^9}, {3.88858585620728*^9, 3.888585857060135*^9}, {
   3.888586328919763*^9, 3.888586330171682*^9}, {3.8885877306732893`*^9, 
   3.888587731715085*^9}, {3.888954932508766*^9, 3.8889549338332148`*^9}, {
   3.890068388119866*^9, 3.890068398976358*^9}, {3.8900686627959013`*^9, 
   3.890068662984467*^9}, {3.8900696110857553`*^9, 3.8900696133772793`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"e0dc9739-ca4c-41e1-abc9-611071ace994"],

Cell["\<\
\[CapitalDelta]1, ..., \[CapitalDelta]5 are the conformal dimensions of the \
external scalars, \[CapitalDelta] and \[CapitalDelta]p are the conformal \
dimensions of the exchanged operators.\
\>", "Text",
 CellChangeTimes->{{3.8889547398636513`*^9, 3.888954776854926*^9}, {
   3.8900691011873426`*^9, 3.890069108304834*^9}, 3.890069144512669*^9, 
   3.890069833020759*^9, {3.892291889177787*^9, 
   3.892291898342629*^9}},ExpressionUUID->"f441d885-3678-430c-b50d-\
9bbd55b62a1b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalDelta]1", "=", "\[CapitalDelta]\[Sigma]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]2", "=", "\[CapitalDelta]\[Sigma]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]3", "=", "\[CapitalDelta]\[Epsilon]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]4", "=", "\[CapitalDelta]\[Sigma]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]5", "=", "\[CapitalDelta]\[Sigma]"}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]", "=", "\[CapitalDelta]C"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[CapitalDelta]p", "=", "\[CapitalDelta]C"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8847846292720337`*^9, 3.884784629274365*^9}, {
   3.886172420720037*^9, 3.8861724307129307`*^9}, {3.886173143084725*^9, 
   3.886173143254529*^9}, {3.8861732104154263`*^9, 3.886173212416347*^9}, {
   3.8861733806531963`*^9, 3.886173383119079*^9}, {3.886173651671917*^9, 
   3.88617366536614*^9}, {3.886174178731174*^9, 3.886174180347645*^9}, {
   3.8861761678880672`*^9, 3.886176169596883*^9}, {3.886176444007843*^9, 
   3.8861764461265173`*^9}, 3.886176930798871*^9, {3.886177004986339*^9, 
   3.886177006799283*^9}, {3.88617733826472*^9, 3.886177339815258*^9}, {
   3.8861778485274487`*^9, 3.88617784952481*^9}, {3.886178416970377*^9, 
   3.886178418847392*^9}, {3.886178524886557*^9, 3.886178526343289*^9}, {
   3.886178604268415*^9, 3.886178605774819*^9}, {3.886179345496142*^9, 
   3.8861793470935*^9}, {3.886179521838284*^9, 3.886179523097177*^9}, {
   3.8861797930713167`*^9, 3.886179794145975*^9}, {3.886179896788073*^9, 
   3.886179898213776*^9}, {3.886180067328734*^9, 3.886180069569921*^9}, {
   3.886190653749782*^9, 3.88619065508475*^9}, {3.886190812132369*^9, 
   3.8861908130166903`*^9}, {3.886190962240583*^9, 3.886190963447707*^9}, {
   3.886191123756967*^9, 3.886191125582842*^9}, {3.886192263919608*^9, 
   3.886192266714757*^9}, {3.8861928103385153`*^9, 3.886192811801317*^9}, {
   3.886192949217877*^9, 3.886192951631208*^9}, {3.88619303394414*^9, 
   3.8861930359948587`*^9}, {3.886193122860169*^9, 3.8861931249114847`*^9}, {
   3.886193169955168*^9, 3.8861931715475883`*^9}, {3.886198049649267*^9, 
   3.886198049940043*^9}, {3.887672771468906*^9, 3.8876727807731752`*^9}, {
   3.8877406897599907`*^9, 3.887740707991006*^9}, {3.888398264079156*^9, 
   3.888398281520134*^9}, {3.888503131468663*^9, 3.8885032064845667`*^9}, {
   3.88851618489351*^9, 3.8885161852155447`*^9}, {3.888516250601658*^9, 
   3.888516252453887*^9}, {3.888516559564888*^9, 3.888516563489893*^9}, {
   3.8885184096588793`*^9, 3.88851841197334*^9}, {3.888519103843986*^9, 
   3.8885191040793343`*^9}, {3.8885751857358217`*^9, 
   3.8885751880831203`*^9}, {3.888575263486861*^9, 3.888575265386792*^9}, {
   3.888575956358882*^9, 3.888575958669959*^9}, {3.888576148451612*^9, 
   3.888576150418912*^9}, {3.8885762598104153`*^9, 3.888576261749241*^9}, {
   3.888576599094709*^9, 3.888576601440577*^9}, {3.888577677810977*^9, 
   3.888577680081513*^9}, {3.8885777658597813`*^9, 3.88857776801202*^9}, {
   3.888577846792324*^9, 3.888577847894017*^9}, {3.888577921411378*^9, 
   3.88857792267232*^9}, {3.888578179493786*^9, 3.888578182431446*^9}, {
   3.888578381528296*^9, 3.888578383283794*^9}, {3.888578571485918*^9, 
   3.8885785739514008`*^9}, {3.888578875928035*^9, 3.888578877961418*^9}, {
   3.8885789876500673`*^9, 3.888578989454566*^9}, {3.8885793981065273`*^9, 
   3.888579400142477*^9}, {3.888579517819913*^9, 3.88857951919153*^9}, {
   3.888579668732605*^9, 3.888579669805257*^9}, {3.8885798896958723`*^9, 
   3.888579891492275*^9}, {3.888579983977489*^9, 3.888579985171672*^9}, {
   3.88858024532482*^9, 3.888580247009691*^9}, {3.8885803223879957`*^9, 
   3.888580327280575*^9}, {3.888580475656599*^9, 3.888580477142795*^9}, 
   3.888581147945282*^9, {3.8885812640631247`*^9, 3.8885812642576027`*^9}, {
   3.888581501476165*^9, 3.888581504100183*^9}, {3.8885815961879797`*^9, 
   3.888581597213319*^9}, {3.88858191829772*^9, 3.888581919795978*^9}, {
   3.8885822054615192`*^9, 3.888582207072249*^9}, {3.888582418565331*^9, 
   3.8885824199716167`*^9}, {3.888584038629115*^9, 3.888584039970785*^9}, {
   3.888585312085541*^9, 3.888585313284162*^9}, {3.888585859783702*^9, 
   3.888585860963678*^9}, {3.88858633265753*^9, 3.8885863341071253`*^9}, {
   3.888587734410536*^9, 3.888587735674515*^9}, {3.888953293712171*^9, 
   3.888953297441246*^9}, {3.88895494934788*^9, 3.8889549898891563`*^9}, {
   3.8889550510415497`*^9, 3.888955088162614*^9}, {3.890068456610942*^9, 
   3.890068461558445*^9}, {3.890068653413311*^9, 3.890068654584189*^9}, {
   3.890068716281897*^9, 3.890068718985964*^9}, {3.890069619272053*^9, 
   3.8900696267324677`*^9}, {3.890069717859112*^9, 3.890069722898501*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"5f4e8d49-6c8c-4f77-acb4-1f1c981a15f7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"d", "=", "3"}], ";"}]], "Input",
 CellChangeTimes->{{3.8767358260523148`*^9, 3.876735834154171*^9}, {
   3.8768363739400787`*^9, 3.8768363854079723`*^9}, {3.8773786354419327`*^9, 
   3.877378641061555*^9}, {3.877378772303822*^9, 3.877378772866948*^9}, {
   3.87737999426688*^9, 3.8773799979581957`*^9}, {3.877384412175949*^9, 
   3.8773844137397013`*^9}, 3.8778591850886507`*^9, 3.877859767702614*^9, 
   3.877953799576333*^9, 3.877953957937015*^9, 3.877966244308258*^9, 
   3.878040769022691*^9, 3.87850441313029*^9, 3.8786596698310137`*^9, {
   3.879521788945376*^9, 3.879521789374482*^9}, 3.883992597979486*^9, {
   3.8885032102704678`*^9, 3.888503214890501*^9}, 3.8889533216699038`*^9},
 CellLabel->"In[17]:=",ExpressionUUID->"1d363bc5-ddeb-4b96-8e93-76e2c8535a39"],

Cell[TextData[{
 "order = Max[",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["m", "1"], "+", 
     SubscriptBox["m", "2"]}], "]"}], TraditionalForm]],ExpressionUUID->
  "8cc2f03b-0811-4335-b4ec-6bf1ce7a6548"],
 ", the order in r1 and r2 up to which we want to solve the Casimir \
differential equations."
}], "Text",
 CellChangeTimes->{{3.890070053680623*^9, 3.890070114259655*^9}, {
  3.8900701592697697`*^9, 3.89007015953861*^9}, {3.8922919071178102`*^9, 
  3.892291934601618*^9}, {3.896443611775178*^9, 
  3.8964436162720613`*^9}},ExpressionUUID->"53333437-90ea-4f26-8be6-\
c62a025427ef"],

Cell[BoxData[
 RowBox[{
  RowBox[{"order", "=", "2"}], ";"}]], "Input",
 CellChangeTimes->{{3.8889538297439537`*^9, 3.888953838301278*^9}, 
   3.888954182606989*^9, 3.8900688307700987`*^9, 3.890069301427135*^9, 
   3.8900697364986277`*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"3df3f72e-27fb-4684-bb29-24a238f179be"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Solving Casimir equations at order ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["m", "1"], "=", 
    RowBox[{
     SubscriptBox["m", "2"], "=", "0"}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "fc15583e-9e98-42ea-9b17-12d046564bbb"],
 " "
}], "Subsection",
 CellChangeTimes->{{3.888953857930985*^9, 
  3.888953882889133*^9}},ExpressionUUID->"4b4e668a-373d-400d-a8b5-\
66629fe1ae36"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"f1", "[", 
    RowBox[{"m_", ",", "n_", ",", "\[Eta]1_", ",", "\[Eta]2_", ",", "wh_"}], 
    "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"c", "[", 
            RowBox[{"m", ",", "n", ",", "j1", ",", "j2", ",", "k"}], "]"}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["wh", "k"], " ", 
            RowBox[{"GegenbauerC", "[", 
             RowBox[{
              RowBox[{"j1", "-", "k"}], ",", "\[Epsilon]", ",", "\[Eta]1"}], 
             "]"}], " ", 
            RowBox[{"GegenbauerC", "[", 
             RowBox[{
              RowBox[{"j2", "-", "k"}], ",", "\[Epsilon]", ",", "\[Eta]2"}], 
             "]"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", 
           RowBox[{"Min", "[", 
            RowBox[{"j1", ",", "j2"}], "]"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"j1", ",", 
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"L1", "+", "m"}], ",", "2"}], "]"}], ",", 
         RowBox[{"L1", "+", "m"}], ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j2", ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"L2", "+", "n"}], ",", "2"}], "]"}], ",", 
       RowBox[{"L2", "+", "n"}], ",", "2"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{"r1_", ",", "r2_", ",", "\[Eta]1_", ",", "\[Eta]2_", ",", "wh_"}],
     "]"}], "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox["r1", "m"], 
      SuperscriptBox["r2", "n"], 
      RowBox[{"f1", "[", 
       RowBox[{"m", ",", "n", ",", "\[Eta]1", ",", "\[Eta]2", ",", "wh"}], 
       "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "0"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r1r2exp1", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"eq12", ",", "r2", ",", "0"}], "]"}], ",", "r1", ",", "0"}], 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Eta]1", ",", "\[Eta]2", ",", "wh"}], "}"}], ",", 
     "Simplify"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r1r2exp2", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"eq45", ",", "r2", ",", "0"}], "]"}], ",", "r1", ",", "0"}], 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Eta]1", ",", "\[Eta]2", ",", "wh"}], "}"}], ",", 
     "Simplify"}], "]"}]}], ";"}], "\n", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"j2", "=", 
    RowBox[{"Mod", "[", 
     RowBox[{"L2", ",", "2"}], "]"}]}], ",", 
   RowBox[{"j2", "<=", "L2"}], ",", 
   RowBox[{"j2", "=", 
    RowBox[{"j2", "+", "2"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"j1", "=", 
      RowBox[{"Mod", "[", 
       RowBox[{"L1", ",", "2"}], "]"}]}], ",", 
     RowBox[{"j1", "<=", "L1"}], ",", 
     RowBox[{"j1", "=", 
      RowBox[{"j1", "+", "2"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"k", "=", "0"}], ",", 
       RowBox[{"k", "<=", 
        RowBox[{"Min", "[", 
         RowBox[{"j1", ",", "j2"}], "]"}]}], ",", 
       RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Simplify", "[", 
            RowBox[{
             RowBox[{"Solve", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"Coefficient", "[", 
                  RowBox[{
                   RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"r1r2exp1", ",", "\[Eta]1", ",", 
                    RowBox[{"j1", "-", "k"}]}], "]"}], ",", "\[Eta]2", ",", 
                    RowBox[{"j2", "-", "k"}]}], "]"}], ",", "wh", ",", "k"}], 
                  "]"}], ")"}], "==", "0"}], ",", 
               RowBox[{"c", "[", 
                RowBox[{"0", ",", "0", ",", "j1", ",", "j2", ",", "k"}], 
                "]"}]}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "]"}], "==", 
           RowBox[{"{", "}"}]}], ",", 
          RowBox[{
           RowBox[{"c", "[", 
            RowBox[{"0", ",", "0", ",", "j1", ",", "j2", ",", "k"}], "]"}], 
           "=", 
           RowBox[{
            RowBox[{"c", "[", 
             RowBox[{"0", ",", "0", ",", "j1", ",", "j2", ",", "k"}], "]"}], "/.", 
            RowBox[{"Simplify", "[", 
             RowBox[{
              RowBox[{"Solve", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"Coefficient", "[", 
                   RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"r1r2exp2", ",", "\[Eta]1", ",", 
                    RowBox[{"j1", "-", "k"}]}], "]"}], ",", "\[Eta]2", ",", 
                    RowBox[{"j2", "-", "k"}]}], "]"}], ",", "wh", ",", "k"}], 
                   "]"}], ")"}], "==", "0"}], ",", 
                RowBox[{"c", "[", 
                 RowBox[{"0", ",", "0", ",", "j1", ",", "j2", ",", "k"}], 
                 "]"}]}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}], ",", 
          RowBox[{
           RowBox[{"c", "[", 
            RowBox[{"0", ",", "0", ",", "j1", ",", "j2", ",", "k"}], "]"}], 
           "=", 
           RowBox[{
            RowBox[{"c", "[", 
             RowBox[{"0", ",", "0", ",", "j1", ",", "j2", ",", "k"}], "]"}], "/.", 
            RowBox[{"Simplify", "[", 
             RowBox[{
              RowBox[{"Solve", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"Coefficient", "[", 
                   RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"r1r2exp1", ",", "\[Eta]1", ",", 
                    RowBox[{"j1", "-", "k"}]}], "]"}], ",", "\[Eta]2", ",", 
                    RowBox[{"j2", "-", "k"}]}], "]"}], ",", "wh", ",", "k"}], 
                   "]"}], ")"}], "==", "0"}], ",", 
                RowBox[{"c", "[", 
                 RowBox[{"0", ",", "0", ",", "j1", ",", "j2", ",", "k"}], 
                 "]"}]}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}]}], "]"}], ";"}]}], 
      "\[IndentingNewLine]", "]"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.87850446824273*^9, 3.878504468244273*^9}, {
   3.878659194740417*^9, 3.878659287013604*^9}, {3.8789350516649523`*^9, 
   3.878935054130265*^9}, {3.878935099675769*^9, 3.878935103210908*^9}, {
   3.8789844786851263`*^9, 3.878984481692432*^9}, {3.879431622433195*^9, 
   3.8794316252108*^9}, {3.879431683759327*^9, 3.879431686670566*^9}, {
   3.879612467401843*^9, 3.879612467499796*^9}, {3.8805607396004333`*^9, 
   3.8805607744454803`*^9}, {3.8805608753204613`*^9, 3.88056087772663*^9}, {
   3.880560939638625*^9, 3.880560944691723*^9}, {3.8805619425572863`*^9, 
   3.880561945843528*^9}, {3.880562110536346*^9, 3.880562113102626*^9}, {
   3.880602101416506*^9, 3.880602110158311*^9}, {3.8808066350025873`*^9, 
   3.8808066383103*^9}, {3.88080688909494*^9, 3.880806934500415*^9}, {
   3.880958710231029*^9, 3.8809587682474194`*^9}, {3.881043758278504*^9, 
   3.881043763581324*^9}, {3.881044310086932*^9, 3.881044312180778*^9}, 
   3.881044759861364*^9, {3.881071796616783*^9, 3.8810718123353243`*^9}, {
   3.881855029050639*^9, 3.881855107824936*^9}, {3.881858777528747*^9, 
   3.881858786002016*^9}, {3.8818588539606857`*^9, 3.8818588726084023`*^9}, {
   3.8819160808931637`*^9, 3.881916121152648*^9}, {3.881916518827455*^9, 
   3.881916540113368*^9}, {3.8819236488766737`*^9, 3.881923693467312*^9}, 
   3.881928542116146*^9, {3.883992002244439*^9, 3.883992007209826*^9}, {
   3.8889532288348722`*^9, 3.888953228854957*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"d49077ad-7f76-4ba5-bde3-cf2707409ad7"]
}, Closed]],

Cell[CellGroupData[{

Cell["Initial conditions in the standard box basis", "Subsection",
 CellChangeTimes->{{3.888953936784605*^9, 3.8889539451837797`*^9}, {
  3.8900684784292507`*^9, 
  3.890068487105831*^9}},ExpressionUUID->"92ca694c-4e19-4653-b285-\
9bda9e680c8d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c", "[", 
   RowBox[{"0", ",", "0", ",", "l_", ",", "lp_", ",", "k_"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "nIJ"], 
   SuperscriptBox["4", 
    RowBox[{"\[CapitalDelta]", "+", "\[CapitalDelta]p", "+", 
     RowBox[{"2", "k"}]}]], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ")"}], 
    RowBox[{"l", "+", "lp", "+", "k"}]], 
   RowBox[{"(", 
    FractionBox[
     RowBox[{"Pochhammer", "[", 
      RowBox[{"1", ",", 
       RowBox[{"L2", "-", "k"}]}], "]"}], 
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       RowBox[{
        FractionBox["d", "2"], "-", "1"}], ",", 
       RowBox[{"L2", "-", "k"}]}], "]"}]], ")"}], 
   RowBox[{"(", " ", 
    FractionBox[
     RowBox[{"Pochhammer", "[", 
      RowBox[{"1", ",", 
       RowBox[{"L1", "-", "k"}]}], "]"}], 
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       RowBox[{
        FractionBox["d", "2"], "-", "1"}], ",", 
       RowBox[{"L1", "-", "k"}]}], "]"}]], ")"}], 
   RowBox[{"(", 
    FractionBox[
     RowBox[{"nIJ", "!"}], 
     RowBox[{
      RowBox[{"k", "!"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"nIJ", "-", "k"}], ")"}], "!"}]}]], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.889901267170803*^9, 3.889901269579919*^9}, {
   3.889901310699978*^9, 3.889901314680064*^9}, {3.889901428433399*^9, 
   3.8899014300799627`*^9}, {3.889901486160935*^9, 3.889901487474578*^9}, {
   3.8899016585865192`*^9, 3.889901661399609*^9}, {3.8899019264511747`*^9, 
   3.889901931258278*^9}, {3.889902212030828*^9, 3.889902214227778*^9}, {
   3.889902247887027*^9, 3.88990226901726*^9}, {3.88990247349517*^9, 
   3.8899024990256042`*^9}, {3.889902552513955*^9, 3.8899025753598423`*^9}, {
   3.8899026209873*^9, 3.889902626485683*^9}, {3.88990269284517*^9, 
   3.889902749990439*^9}, {3.889902885758998*^9, 3.889902885971538*^9}, {
   3.889903002563025*^9, 3.889903029322044*^9}, {3.889903177720914*^9, 
   3.889903204448729*^9}, {3.889903316547379*^9, 3.889903322381071*^9}, {
   3.889903406189558*^9, 3.8899034597489767`*^9}, {3.889903568986142*^9, 
   3.889903570211091*^9}, {3.889903610808189*^9, 3.8899036217217703`*^9}, {
   3.8899037720157824`*^9, 3.889903779536957*^9}, 3.88990384126464*^9, {
   3.889903890473735*^9, 3.889903896743672*^9}, 3.88990392991485*^9, {
   3.889903973189418*^9, 3.889903976231064*^9}, {3.889904056771656*^9, 
   3.889904061425527*^9}, {3.8899166236955*^9, 3.889916673720354*^9}, {
   3.889922734750722*^9, 3.889922747010189*^9}, 3.889922815601797*^9, {
   3.889923225499362*^9, 3.889923232618127*^9}, {3.889923317722475*^9, 
   3.88992333700592*^9}, {3.889923434935679*^9, 3.8899234563160343`*^9}, {
   3.8899236023167667`*^9, 3.889923604909749*^9}, {3.889923735936837*^9, 
   3.889923754098481*^9}, {3.8899239362284613`*^9, 3.889923967951187*^9}, 
   3.889924219138362*^9, {3.8899244081536913`*^9, 3.8899244103895617`*^9}, {
   3.8899244615278893`*^9, 3.8899244739739*^9}, {3.889924531868348*^9, 
   3.8899245935991497`*^9}, {3.889924629264057*^9, 3.889924653414298*^9}, {
   3.889924798947356*^9, 3.889924839292226*^9}, {3.889924886241097*^9, 
   3.889924893199114*^9}, {3.889924961521043*^9, 3.8899249881314917`*^9}, {
   3.889925046046708*^9, 3.889925060009933*^9}, {3.889925335612211*^9, 
   3.889925338804372*^9}, {3.889925490297574*^9, 3.889925507706112*^9}, {
   3.889926772731669*^9, 3.889926805946822*^9}, {3.8899268933500853`*^9, 
   3.889926933886169*^9}, {3.889926974082602*^9, 3.889927043709936*^9}, {
   3.8899271710207443`*^9, 3.889927213660976*^9}, {3.889927247657269*^9, 
   3.8899272889025908`*^9}, {3.889927342954855*^9, 3.889927350757131*^9}, 
   3.8899276022675943`*^9, 3.889927795564516*^9, {3.8899852512860613`*^9, 
   3.889985261956204*^9}, {3.889992646218112*^9, 3.8899927073088512`*^9}, 
   3.890003635343811*^9, {3.8900047990795317`*^9, 3.89000480372253*^9}, {
   3.89000483722908*^9, 3.890004858793709*^9}, {3.890004897792419*^9, 
   3.890004907019041*^9}, {3.8900685422776203`*^9, 3.8900685867831793`*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"1fe4aad4-8c9e-4ee1-8001-e87a6a06b1e2"]
}, Closed]],

Cell[CellGroupData[{

Cell["Solving the Casimir equations at higher orders", "Subsection",
 CellChangeTimes->{{3.888954166082807*^9, 
  3.888954174810422*^9}},ExpressionUUID->"6ad92b3c-f91a-481a-9f8b-\
c207f7138e91"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"j", "=", "1"}], ",", 
   RowBox[{"j", "<=", "order"}], ",", 
   RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "0"}], ",", 
     RowBox[{"i", "<=", "j"}], ",", 
     RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"x1", "=", 
       RowBox[{"j", "-", "i"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"x2", "=", "i"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{
        "r1_", ",", "r2_", ",", "\[Eta]1_", ",", "\[Eta]2_", ",", "wh_"}], 
        "]"}], "=", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox["r1", "m"], 
          SuperscriptBox["r2", "n"], 
          RowBox[{"(", 
           RowBox[{"f1", "[", 
            RowBox[{
            "m", ",", "n", ",", "\[Eta]1", ",", "\[Eta]2", ",", "wh"}], "]"}],
            ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "0", ",", "x1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "0", ",", "x2"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"x1", ">=", "x2"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"r1r2exp1", "=", 
          RowBox[{"Collect", "[", 
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"Coefficient", "[", 
               RowBox[{"eq12", ",", "r2", ",", "x2"}], "]"}], ",", "r1", ",", 
              "x1"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"\[Eta]1", ",", "\[Eta]2", ",", "wh"}], "}"}], ",", 
            "Simplify"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j2", "=", 
            RowBox[{"L2", "+", "x2"}]}], ",", 
           RowBox[{"j2", ">=", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"L2", "+", "x2"}], ",", "2"}], "]"}]}], ",", 
           RowBox[{"j2", "=", 
            RowBox[{"j2", "-", "2"}]}], ",", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"j1", "=", 
              RowBox[{"L1", "+", "x1"}]}], ",", 
             RowBox[{"j1", ">=", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"L1", "+", "x1"}], ",", "2"}], "]"}]}], ",", 
             RowBox[{"j1", "=", 
              RowBox[{"j1", "-", "2"}]}], ",", "\[IndentingNewLine]", 
             RowBox[{"For", "[", 
              RowBox[{
               RowBox[{"k", "=", 
                RowBox[{"Min", "[", 
                 RowBox[{"j1", ",", "j2"}], "]"}]}], ",", 
               RowBox[{"k", ">=", "0"}], ",", 
               RowBox[{"k", "--"}], ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{
                 RowBox[{"c", "[", 
                  RowBox[{"x1", ",", "x2", ",", "j1", ",", "j2", ",", "k"}], 
                  "]"}], "=", 
                 RowBox[{
                  RowBox[{"c", "[", 
                   RowBox[{"x1", ",", "x2", ",", "j1", ",", "j2", ",", "k"}], 
                   "]"}], "/.", 
                  RowBox[{
                   RowBox[{"Solve", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"r1r2exp1", ",", "\[Eta]1", ",", 
                    RowBox[{"j1", "-", "k"}]}], "]"}], ",", "\[Eta]2", ",", 
                    RowBox[{"j2", "-", "k"}]}], "]"}], ",", "wh", ",", "k"}], 
                    "]"}], ")"}], "==", "0"}], ",", 
                    RowBox[{"c", "[", 
                    RowBox[{"x1", ",", "x2", ",", "j1", ",", "j2", ",", "k"}],
                     "]"}]}], "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}]}], 
              "\[IndentingNewLine]", "]"}]}], "]"}]}], "]"}], ";"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"r1r2exp2", "=", 
          RowBox[{"Collect", "[", 
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"Coefficient", "[", 
               RowBox[{"eq45", ",", "r1", ",", "x1"}], "]"}], ",", "r2", ",", 
              "x2"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"\[Eta]1", ",", "\[Eta]2", ",", "wh"}], "}"}], ",", 
            "Simplify"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j1", "=", 
            RowBox[{"L1", "+", "x1"}]}], ",", 
           RowBox[{"j1", ">=", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"L1", "+", "x1"}], ",", "2"}], "]"}]}], ",", 
           RowBox[{"j1", "=", 
            RowBox[{"j1", "-", "2"}]}], ",", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"j2", "=", 
              RowBox[{"L2", "+", "x2"}]}], ",", 
             RowBox[{"j2", ">=", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"L2", "+", "x2"}], ",", "2"}], "]"}]}], ",", 
             RowBox[{"j2", "=", 
              RowBox[{"j2", "-", "2"}]}], ",", "\[IndentingNewLine]", 
             RowBox[{"For", "[", 
              RowBox[{
               RowBox[{"k", "=", 
                RowBox[{"Min", "[", 
                 RowBox[{"j1", ",", "j2"}], "]"}]}], ",", 
               RowBox[{"k", ">=", "0"}], ",", 
               RowBox[{"k", "--"}], ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{
                 RowBox[{"c", "[", 
                  RowBox[{"x1", ",", "x2", ",", "j1", ",", "j2", ",", "k"}], 
                  "]"}], "=", 
                 RowBox[{
                  RowBox[{"c", "[", 
                   RowBox[{"x1", ",", "x2", ",", "j1", ",", "j2", ",", "k"}], 
                   "]"}], "/.", 
                  RowBox[{"Simplify", "[", 
                   RowBox[{
                    RowBox[{"Solve", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"r1r2exp2", ",", "\[Eta]1", ",", 
                    RowBox[{"j1", "-", "k"}]}], "]"}], ",", "\[Eta]2", ",", 
                    RowBox[{"j2", "-", "k"}]}], "]"}], ",", "wh", ",", "k"}], 
                    "]"}], ")"}], "==", "0"}], ",", 
                    RowBox[{"c", "[", 
                    RowBox[{"x1", ",", "x2", ",", "j1", ",", "j2", ",", "k"}],
                     "]"}]}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}], ";"}]}], 
              "\[IndentingNewLine]", "]"}]}], "]"}]}], "]"}], ";"}]}], "]"}], 
      ";"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.88060225645267*^9, 3.880602258441105*^9}, 
   3.8819266590517*^9, {3.881927365074479*^9, 3.881927367440267*^9}, {
   3.8819286032182093`*^9, 3.881928605091628*^9}, {3.881929331279787*^9, 
   3.881929334359749*^9}, {3.881936387466607*^9, 3.8819363876707287`*^9}, {
   3.8829720634989357`*^9, 3.882972064511374*^9}, {3.882972265877666*^9, 
   3.88297227588629*^9}, {3.882972443428845*^9, 3.882972447348222*^9}, {
   3.882972560543309*^9, 3.88297256087473*^9}, {3.883649033171113*^9, 
   3.883649043348605*^9}, {3.8836498582494*^9, 3.883649878412631*^9}, {
   3.883989273517075*^9, 3.88398927572467*^9}, {3.8839914018238*^9, 
   3.883991457752643*^9}, {3.883991498777438*^9, 3.883991515351898*^9}, {
   3.883991565753384*^9, 3.883991574061895*^9}, {3.883991930967578*^9, 
   3.883991978700964*^9}, {3.883992025039858*^9, 3.8839920496180058`*^9}, {
   3.883992107743206*^9, 3.883992109498687*^9}, {3.883992610227682*^9, 
   3.883992611448184*^9}, {3.884019179959856*^9, 3.884019182007657*^9}, {
   3.884020059537951*^9, 3.8840200622198668`*^9}, {3.884097932886806*^9, 
   3.884097934791868*^9}, {3.884277375995384*^9, 3.884277453692273*^9}, {
   3.884277666163357*^9, 3.884277668562552*^9}, {3.884277717552253*^9, 
   3.8842777538025637`*^9}, {3.884277860749011*^9, 3.884277862550766*^9}, 
   3.88427848412033*^9, {3.88427918897836*^9, 3.884279191429459*^9}, 
   3.884353656277439*^9, {3.8843574882205753`*^9, 3.884357488336381*^9}, {
   3.8843576473317213`*^9, 3.884357649083838*^9}, 3.8843603413611107`*^9, {
   3.884377576705497*^9, 3.88437758417564*^9}, {3.884447462205617*^9, 
   3.884447464127054*^9}, {3.884455289755179*^9, 3.884455291815607*^9}, {
   3.884469879054472*^9, 3.88446988507178*^9}, 3.8844717752509127`*^9, {
   3.884472157559866*^9, 3.8844721594782*^9}, {3.884523371681938*^9, 
   3.884523373354355*^9}, {3.884539086701125*^9, 3.8845390915533657`*^9}, {
   3.884634004153584*^9, 3.884634006031021*^9}, 3.8846340713327427`*^9, {
   3.884634649361932*^9, 3.8846346508340063`*^9}, {3.884637530618575*^9, 
   3.884637535071854*^9}, {3.8846843940709343`*^9, 3.884684399518139*^9}, {
   3.8847229979008102`*^9, 3.884723008046796*^9}, {3.884723046731268*^9, 
   3.88472308803572*^9}, {3.8847231816871367`*^9, 3.884723194218956*^9}, {
   3.884723288387938*^9, 3.884723297445775*^9}, {3.8847234138825703`*^9, 
   3.88472342826276*^9}, {3.884723712564028*^9, 3.8847237209622917`*^9}, {
   3.884723752133119*^9, 3.88472375346579*^9}, {3.8847847996365623`*^9, 
   3.884784801375141*^9}, {3.884786425035405*^9, 3.884786425148252*^9}, {
   3.884797120040848*^9, 3.8847971214733763`*^9}, {3.886172482499248*^9, 
   3.8861724852575207`*^9}, {3.8861725767935467`*^9, 3.886172578047123*^9}, 
   3.886173155737434*^9, {3.8861762006686373`*^9, 3.886176223545429*^9}, {
   3.8861764790947247`*^9, 3.886176481496852*^9}, 3.8861767247290907`*^9, {
   3.886178455907207*^9, 3.886178463057061*^9}, 3.886178539366187*^9, 
   3.886179742532547*^9, 3.88619229787048*^9, {3.886192830313966*^9, 
   3.886192841229053*^9}, {3.8861929823097467`*^9, 3.8861929824087067`*^9}, {
   3.8883983069280252`*^9, 3.8883983141843843`*^9}, {3.888398829503585*^9, 
   3.8883988316959343`*^9}, 3.888400395028726*^9, {3.888503237013732*^9, 
   3.8885032418437862`*^9}, {3.8885035155423403`*^9, 3.88850351708344*^9}, {
   3.888504487589271*^9, 3.888504489367544*^9}, {3.8885051732734957`*^9, 
   3.888505177277543*^9}, {3.888515153908469*^9, 3.8885151557021513`*^9}, 
   3.888516200203203*^9, {3.888517785544999*^9, 3.888517791534377*^9}, 
   3.888573954605472*^9, {3.888577698282147*^9, 3.88857770176267*^9}, {
   3.888578324420138*^9, 3.888578324571724*^9}, {3.8885793047290154`*^9, 
   3.8885793049238157`*^9}, {3.8889532288654633`*^9, 3.888953228883197*^9}, {
   3.888954155241282*^9, 3.888954156034256*^9}, {3.8889545068113947`*^9, 
   3.888954521797933*^9}, {3.888954587968423*^9, 3.8889546167569323`*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"4f433644-2a3e-4ece-a8c9-a4c0787a2b19"]
}, Closed]],

Cell[CellGroupData[{

Cell["Conformal block", "Subsection",
 CellChangeTimes->{{3.8889542314100227`*^9, 3.8889542319912977`*^9}, {
  3.888954271071229*^9, 
  3.8889542740224*^9}},ExpressionUUID->"b0ee34ca-6580-4316-8d99-91cf8942d1e5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["r1", "\[CapitalDelta]"], 
   SuperscriptBox["r2", "\[CapitalDelta]p"], 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox["r1", "m1"], 
      SuperscriptBox["r2", "m2"], 
      RowBox[{"f1", "[", 
       RowBox[{"m1", ",", "m2", ",", "\[Eta]1", ",", "\[Eta]2", ",", "wh"}], 
       "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"m1", ",", "0", ",", "order"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"m2", ",", "0", ",", 
       RowBox[{"order", "-", "m1"}]}], "}"}]}], "]"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.888954276978593*^9, 3.8889543663940783`*^9}, {
   3.8889546663898993`*^9, 3.888954666997428*^9}, {3.890068768197994*^9, 
   3.8900687685690403`*^9}, {3.890068865322688*^9, 3.890068887840291*^9}, 
   3.89006964624641*^9},
 CellLabel->"In[26]:=",ExpressionUUID->"2d18fc53-aff0-4a88-8603-c3af757ad2c1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["16", "\[CapitalDelta]C"], " ", 
    SuperscriptBox["r1", "\[CapitalDelta]C"], " ", 
    SuperscriptBox["r2", "\[CapitalDelta]C"], " ", 
    RowBox[{"(", 
     RowBox[{"60", "-", 
      RowBox[{"123", " ", "\[CapitalDelta]C"}], "-", 
      RowBox[{"60", " ", 
       SuperscriptBox["r2", "2"], " ", "\[CapitalDelta]C"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[CapitalDelta]C", "2"]}], "+", 
      RowBox[{"123", " ", 
       SuperscriptBox["r2", "2"], " ", 
       SuperscriptBox["\[CapitalDelta]C", "2"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["\[CapitalDelta]C", "3"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["r2", "2"], " ", 
       SuperscriptBox["\[CapitalDelta]C", "3"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["r2", "2"], " ", 
       SuperscriptBox["\[CapitalDelta]C", "4"]}], "+", 
      RowBox[{"240", " ", 
       SuperscriptBox["r2", "2"], " ", "\[CapitalDelta]\[Epsilon]"}], "-", 
      RowBox[{"240", " ", 
       SuperscriptBox["r2", "2"], " ", "\[CapitalDelta]C", " ", 
       "\[CapitalDelta]\[Epsilon]"}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["r2", "2"], " ", 
       SuperscriptBox["\[CapitalDelta]C", "3"], " ", 
       "\[CapitalDelta]\[Epsilon]"}], "+", 
      RowBox[{"120", " ", 
       SuperscriptBox["r2", "2"], " ", 
       SuperscriptBox["\[CapitalDelta]\[Epsilon]", "2"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["r2", "2"], " ", 
       SuperscriptBox["\[CapitalDelta]C", "2"], " ", 
       SuperscriptBox["\[CapitalDelta]\[Epsilon]", "2"]}], "-", 
      RowBox[{"2400", " ", 
       SuperscriptBox["r2", "2"], " ", 
       SuperscriptBox["\[Eta]1", "2"]}], "+", 
      RowBox[{"4920", " ", 
       SuperscriptBox["r2", "2"], " ", "\[CapitalDelta]C", " ", 
       SuperscriptBox["\[Eta]1", "2"]}], "-", 
      RowBox[{"120", " ", 
       SuperscriptBox["r2", "2"], " ", 
       SuperscriptBox["\[CapitalDelta]C", "2"], " ", 
       SuperscriptBox["\[Eta]1", "2"]}], "-", 
      RowBox[{"240", " ", 
       SuperscriptBox["r2", "2"], " ", 
       SuperscriptBox["\[CapitalDelta]C", "3"], " ", 
       SuperscriptBox["\[Eta]1", "2"]}], "-", 
      RowBox[{"240", " ", 
       SuperscriptBox["r2", "2"], " ", "\[CapitalDelta]\[Epsilon]", " ", 
       SuperscriptBox["\[Eta]1", "2"]}], "-", 
      RowBox[{"120", " ", 
       SuperscriptBox["r2", "2"], " ", 
       SuperscriptBox["\[CapitalDelta]\[Epsilon]", "2"], " ", 
       SuperscriptBox["\[Eta]1", "2"]}], "+", 
      RowBox[{"120", " ", "r2", " ", "\[CapitalDelta]C", " ", "\[Eta]2"}], 
      "-", 
      RowBox[{"246", " ", "r2", " ", 
       SuperscriptBox["\[CapitalDelta]C", "2"], " ", "\[Eta]2"}], "+", 
      RowBox[{"6", " ", "r2", " ", 
       SuperscriptBox["\[CapitalDelta]C", "3"], " ", "\[Eta]2"}], "+", 
      RowBox[{"12", " ", "r2", " ", 
       SuperscriptBox["\[CapitalDelta]C", "4"], " ", "\[Eta]2"}], "-", 
      RowBox[{
      "120", " ", "r2", " ", "\[CapitalDelta]\[Epsilon]", " ", "\[Eta]2"}], 
      "+", 
      RowBox[{
      "246", " ", "r2", " ", "\[CapitalDelta]C", " ", 
       "\[CapitalDelta]\[Epsilon]", " ", "\[Eta]2"}], "-", 
      RowBox[{"6", " ", "r2", " ", 
       SuperscriptBox["\[CapitalDelta]C", "2"], " ", 
       "\[CapitalDelta]\[Epsilon]", " ", "\[Eta]2"}], "-", 
      RowBox[{"12", " ", "r2", " ", 
       SuperscriptBox["\[CapitalDelta]C", "3"], " ", 
       "\[CapitalDelta]\[Epsilon]", " ", "\[Eta]2"}], "+", 
      RowBox[{"2400", " ", "r2", " ", 
       SuperscriptBox["\[Eta]1", "2"], " ", "\[Eta]2"}], "-", 
      RowBox[{"4920", " ", "r2", " ", "\[CapitalDelta]C", " ", 
       SuperscriptBox["\[Eta]1", "2"], " ", "\[Eta]2"}], "+", 
      RowBox[{"120", " ", "r2", " ", 
       SuperscriptBox["\[CapitalDelta]C", "2"], " ", 
       SuperscriptBox["\[Eta]1", "2"], " ", "\[Eta]2"}], "+", 
      RowBox[{"240", " ", "r2", " ", 
       SuperscriptBox["\[CapitalDelta]C", "3"], " ", 
       SuperscriptBox["\[Eta]1", "2"], " ", "\[Eta]2"}], "+", 
      RowBox[{"120", " ", 
       SuperscriptBox["r2", "2"], " ", "\[CapitalDelta]C", " ", 
       SuperscriptBox["\[Eta]2", "2"]}], "-", 
      RowBox[{"126", " ", 
       SuperscriptBox["r2", "2"], " ", 
       SuperscriptBox["\[CapitalDelta]C", "2"], " ", 
       SuperscriptBox["\[Eta]2", "2"]}], "-", 
      RowBox[{"240", " ", 
       SuperscriptBox["r2", "2"], " ", 
       SuperscriptBox["\[CapitalDelta]C", "3"], " ", 
       SuperscriptBox["\[Eta]2", "2"]}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["r2", "2"], " ", 
       SuperscriptBox["\[CapitalDelta]C", "4"], " ", 
       SuperscriptBox["\[Eta]2", "2"]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["r2", "2"], " ", 
       SuperscriptBox["\[CapitalDelta]C", "5"], " ", 
       SuperscriptBox["\[Eta]2", "2"]}], "-", 
      RowBox[{"480", " ", 
       SuperscriptBox["r2", "2"], " ", "\[CapitalDelta]\[Epsilon]", " ", 
       SuperscriptBox["\[Eta]2", "2"]}], "+", 
      RowBox[{"240", " ", 
       SuperscriptBox["r2", "2"], " ", "\[CapitalDelta]C", " ", 
       "\[CapitalDelta]\[Epsilon]", " ", 
       SuperscriptBox["\[Eta]2", "2"]}], "+", 
      RowBox[{"504", " ", 
       SuperscriptBox["r2", "2"], " ", 
       SuperscriptBox["\[CapitalDelta]C", "2"], " ", 
       "\[CapitalDelta]\[Epsilon]", " ", 
       SuperscriptBox["\[Eta]2", "2"]}], "-", 
      RowBox[{"36", " ", 
       SuperscriptBox["r2", "2"], " ", 
       SuperscriptBox["\[CapitalDelta]C", "3"], " ", 
       "\[CapitalDelta]\[Epsilon]", " ", 
       SuperscriptBox["\[Eta]2", "2"]}], "-", 
      RowBox[{"24", " ", 
       SuperscriptBox["r2", "2"], " ", 
       SuperscriptBox["\[CapitalDelta]C", "4"], " ", 
       "\[CapitalDelta]\[Epsilon]", " ", 
       SuperscriptBox["\[Eta]2", "2"]}], "-", 
      RowBox[{"252", " ", 
       SuperscriptBox["r2", "2"], " ", "\[CapitalDelta]C", " ", 
       SuperscriptBox["\[CapitalDelta]\[Epsilon]", "2"], " ", 
       SuperscriptBox["\[Eta]2", "2"]}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["r2", "2"], " ", 
       SuperscriptBox["\[CapitalDelta]C", "2"], " ", 
       SuperscriptBox["\[CapitalDelta]\[Epsilon]", "2"], " ", 
       SuperscriptBox["\[Eta]2", "2"]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["r2", "2"], " ", 
       SuperscriptBox["\[CapitalDelta]C", "3"], " ", 
       SuperscriptBox["\[CapitalDelta]\[Epsilon]", "2"], " ", 
       SuperscriptBox["\[Eta]2", "2"]}], "-", 
      RowBox[{"600", " ", 
       SuperscriptBox["\[Eta]1", "2"], " ", 
       SuperscriptBox["\[Eta]2", "2"]}], "+", 
      RowBox[{"9600", " ", 
       SuperscriptBox["r2", "2"], " ", 
       SuperscriptBox["\[Eta]1", "2"], " ", 
       SuperscriptBox["\[Eta]2", "2"]}], "+", 
      RowBox[{"1230", " ", "\[CapitalDelta]C", " ", 
       SuperscriptBox["\[Eta]1", "2"], " ", 
       SuperscriptBox["\[Eta]2", "2"]}], "-", 
      RowBox[{"14280", " ", 
       SuperscriptBox["r2", "2"], " ", "\[CapitalDelta]C", " ", 
       SuperscriptBox["\[Eta]1", "2"], " ", 
       SuperscriptBox["\[Eta]2", "2"]}], "-", 
      RowBox[{"30", " ", 
       SuperscriptBox["\[CapitalDelta]C", "2"], " ", 
       SuperscriptBox["\[Eta]1", "2"], " ", 
       SuperscriptBox["\[Eta]2", "2"]}], "-", 
      RowBox[{"10590", " ", 
       SuperscriptBox["r2", "2"], " ", 
       SuperscriptBox["\[CapitalDelta]C", "2"], " ", 
       SuperscriptBox["\[Eta]1", "2"], " ", 
       SuperscriptBox["\[Eta]2", "2"]}], "-", 
      RowBox[{"60", " ", 
       SuperscriptBox["\[CapitalDelta]C", "3"], " ", 
       SuperscriptBox["\[Eta]1", "2"], " ", 
       SuperscriptBox["\[Eta]2", "2"]}], "+", 
      RowBox[{"1230", " ", 
       SuperscriptBox["r2", "2"], " ", 
       SuperscriptBox["\[CapitalDelta]C", "3"], " ", 
       SuperscriptBox["\[Eta]1", "2"], " ", 
       SuperscriptBox["\[Eta]2", "2"]}], "+", 
      RowBox[{"540", " ", 
       SuperscriptBox["r2", "2"], " ", 
       SuperscriptBox["\[CapitalDelta]C", "4"], " ", 
       SuperscriptBox["\[Eta]1", "2"], " ", 
       SuperscriptBox["\[Eta]2", "2"]}], "-", 
      RowBox[{"6000", " ", 
       SuperscriptBox["r2", "2"], " ", "\[CapitalDelta]\[Epsilon]", " ", 
       SuperscriptBox["\[Eta]1", "2"], " ", 
       SuperscriptBox["\[Eta]2", "2"]}], "+", 
      RowBox[{"11760", " ", 
       SuperscriptBox["r2", "2"], " ", "\[CapitalDelta]C", " ", 
       "\[CapitalDelta]\[Epsilon]", " ", 
       SuperscriptBox["\[Eta]1", "2"], " ", 
       SuperscriptBox["\[Eta]2", "2"]}], "-", 
      RowBox[{"240", " ", 
       SuperscriptBox["r2", "2"], " ", 
       SuperscriptBox["\[CapitalDelta]C", "2"], " ", 
       "\[CapitalDelta]\[Epsilon]", " ", 
       SuperscriptBox["\[Eta]1", "2"], " ", 
       SuperscriptBox["\[Eta]2", "2"]}], "-", 
      RowBox[{"600", " ", 
       SuperscriptBox["r2", "2"], " ", 
       SuperscriptBox["\[CapitalDelta]C", "3"], " ", 
       "\[CapitalDelta]\[Epsilon]", " ", 
       SuperscriptBox["\[Eta]1", "2"], " ", 
       SuperscriptBox["\[Eta]2", "2"]}], "-", 
      RowBox[{"600", " ", 
       SuperscriptBox["r2", "2"], " ", 
       SuperscriptBox["\[CapitalDelta]\[Epsilon]", "2"], " ", 
       SuperscriptBox["\[Eta]1", "2"], " ", 
       SuperscriptBox["\[Eta]2", "2"]}], "-", 
      RowBox[{"240", " ", 
       SuperscriptBox["r2", "2"], " ", "\[CapitalDelta]C", " ", 
       SuperscriptBox["\[CapitalDelta]\[Epsilon]", "2"], " ", 
       SuperscriptBox["\[Eta]1", "2"], " ", 
       SuperscriptBox["\[Eta]2", "2"]}], "+", 
      RowBox[{"60", " ", 
       SuperscriptBox["r2", "2"], " ", 
       SuperscriptBox["\[CapitalDelta]C", "2"], " ", 
       SuperscriptBox["\[CapitalDelta]\[Epsilon]", "2"], " ", 
       SuperscriptBox["\[Eta]1", "2"], " ", 
       SuperscriptBox["\[Eta]2", "2"]}], "+", 
      RowBox[{"16800", " ", 
       SuperscriptBox["r2", "2"], " ", 
       SuperscriptBox["\[Eta]1", "4"], " ", 
       SuperscriptBox["\[Eta]2", "2"]}], "-", 
      RowBox[{"34440", " ", 
       SuperscriptBox["r2", "2"], " ", "\[CapitalDelta]C", " ", 
       SuperscriptBox["\[Eta]1", "4"], " ", 
       SuperscriptBox["\[Eta]2", "2"]}], "+", 
      RowBox[{"840", " ", 
       SuperscriptBox["r2", "2"], " ", 
       SuperscriptBox["\[CapitalDelta]C", "2"], " ", 
       SuperscriptBox["\[Eta]1", "4"], " ", 
       SuperscriptBox["\[Eta]2", "2"]}], "+", 
      RowBox[{"1680", " ", 
       SuperscriptBox["r2", "2"], " ", 
       SuperscriptBox["\[CapitalDelta]C", "3"], " ", 
       SuperscriptBox["\[Eta]1", "4"], " ", 
       SuperscriptBox["\[Eta]2", "2"]}], "+", 
      RowBox[{"1680", " ", 
       SuperscriptBox["r2", "2"], " ", "\[CapitalDelta]\[Epsilon]", " ", 
       SuperscriptBox["\[Eta]1", "4"], " ", 
       SuperscriptBox["\[Eta]2", "2"]}], "+", 
      RowBox[{"840", " ", 
       SuperscriptBox["r2", "2"], " ", 
       SuperscriptBox["\[CapitalDelta]\[Epsilon]", "2"], " ", 
       SuperscriptBox["\[Eta]1", "4"], " ", 
       SuperscriptBox["\[Eta]2", "2"]}], "-", 
      RowBox[{"2400", " ", "r2", " ", 
       SuperscriptBox["\[Eta]1", "2"], " ", 
       SuperscriptBox["\[Eta]2", "3"]}], "+", 
      RowBox[{"3720", " ", "r2", " ", "\[CapitalDelta]C", " ", 
       SuperscriptBox["\[Eta]1", "2"], " ", 
       SuperscriptBox["\[Eta]2", "3"]}], "+", 
      RowBox[{"2340", " ", "r2", " ", 
       SuperscriptBox["\[CapitalDelta]C", "2"], " ", 
       SuperscriptBox["\[Eta]1", "2"], " ", 
       SuperscriptBox["\[Eta]2", "3"]}], "-", 
      RowBox[{"300", " ", "r2", " ", 
       SuperscriptBox["\[CapitalDelta]C", "3"], " ", 
       SuperscriptBox["\[Eta]1", "2"], " ", 
       SuperscriptBox["\[Eta]2", "3"]}], "-", 
      RowBox[{"120", " ", "r2", " ", 
       SuperscriptBox["\[CapitalDelta]C", "4"], " ", 
       SuperscriptBox["\[Eta]1", "2"], " ", 
       SuperscriptBox["\[Eta]2", "3"]}], "+", 
      RowBox[{"1200", " ", "r2", " ", "\[CapitalDelta]\[Epsilon]", " ", 
       SuperscriptBox["\[Eta]1", "2"], " ", 
       SuperscriptBox["\[Eta]2", "3"]}], "-", 
      RowBox[{
      "2460", " ", "r2", " ", "\[CapitalDelta]C", " ", 
       "\[CapitalDelta]\[Epsilon]", " ", 
       SuperscriptBox["\[Eta]1", "2"], " ", 
       SuperscriptBox["\[Eta]2", "3"]}], "+", 
      RowBox[{"60", " ", "r2", " ", 
       SuperscriptBox["\[CapitalDelta]C", "2"], " ", 
       "\[CapitalDelta]\[Epsilon]", " ", 
       SuperscriptBox["\[Eta]1", "2"], " ", 
       SuperscriptBox["\[Eta]2", "3"]}], "+", 
      RowBox[{"120", " ", "r2", " ", 
       SuperscriptBox["\[CapitalDelta]C", "3"], " ", 
       "\[CapitalDelta]\[Epsilon]", " ", 
       SuperscriptBox["\[Eta]1", "2"], " ", 
       SuperscriptBox["\[Eta]2", "3"]}], "-", 
      RowBox[{"5600", " ", "r2", " ", 
       SuperscriptBox["\[Eta]1", "4"], " ", 
       SuperscriptBox["\[Eta]2", "3"]}], "+", 
      RowBox[{"11480", " ", "r2", " ", "\[CapitalDelta]C", " ", 
       SuperscriptBox["\[Eta]1", "4"], " ", 
       SuperscriptBox["\[Eta]2", "3"]}], "-", 
      RowBox[{"280", " ", "r2", " ", 
       SuperscriptBox["\[CapitalDelta]C", "2"], " ", 
       SuperscriptBox["\[Eta]1", "4"], " ", 
       SuperscriptBox["\[Eta]2", "3"]}], "-", 
      RowBox[{"560", " ", "r2", " ", 
       SuperscriptBox["\[CapitalDelta]C", "3"], " ", 
       SuperscriptBox["\[Eta]1", "4"], " ", 
       SuperscriptBox["\[Eta]2", "3"]}], "-", 
      RowBox[{"7200", " ", 
       SuperscriptBox["r2", "2"], " ", 
       SuperscriptBox["\[Eta]1", "2"], " ", 
       SuperscriptBox["\[Eta]2", "4"]}], "+", 
      RowBox[{"8760", " ", 
       SuperscriptBox["r2", "2"], " ", "\[CapitalDelta]C", " ", 
       SuperscriptBox["\[Eta]1", "2"], " ", 
       SuperscriptBox["\[Eta]2", "4"]}], "+", 
      RowBox[{"10740", " ", 
       SuperscriptBox["r2", "2"], " ", 
       SuperscriptBox["\[CapitalDelta]C", "2"], " ", 
       SuperscriptBox["\[Eta]1", "2"], " ", 
       SuperscriptBox["\[Eta]2", "4"]}], "+", 
      RowBox[{"1440", " ", 
       SuperscriptBox["r2", "2"], " ", 
       SuperscriptBox["\[CapitalDelta]C", "3"], " ", 
       SuperscriptBox["\[Eta]1", "2"], " ", 
       SuperscriptBox["\[Eta]2", "4"]}], "-", 
      RowBox[{"660", " ", 
       SuperscriptBox["r2", "2"], " ", 
       SuperscriptBox["\[CapitalDelta]C", "4"], " ", 
       SuperscriptBox["\[Eta]1", "2"], " ", 
       SuperscriptBox["\[Eta]2", "4"]}], "-", 
      RowBox[{"120", " ", 
       SuperscriptBox["r2", "2"], " ", 
       SuperscriptBox["\[CapitalDelta]C", "5"], " ", 
       SuperscriptBox["\[Eta]1", "2"], " ", 
       SuperscriptBox["\[Eta]2", "4"]}], "+", 
      RowBox[{"8640", " ", 
       SuperscriptBox["r2", "2"], " ", "\[CapitalDelta]\[Epsilon]", " ", 
       SuperscriptBox["\[Eta]1", "2"], " ", 
       SuperscriptBox["\[Eta]2", "4"]}], "-", 
      RowBox[{"11760", " ", 
       SuperscriptBox["r2", "2"], " ", "\[CapitalDelta]C", " ", 
       "\[CapitalDelta]\[Epsilon]", " ", 
       SuperscriptBox["\[Eta]1", "2"], " ", 
       SuperscriptBox["\[Eta]2", "4"]}], "-", 
      RowBox[{"4800", " ", 
       SuperscriptBox["r2", "2"], " ", 
       SuperscriptBox["\[CapitalDelta]C", "2"], " ", 
       "\[CapitalDelta]\[Epsilon]", " ", 
       SuperscriptBox["\[Eta]1", "2"], " ", 
       SuperscriptBox["\[Eta]2", "4"]}], "+", 
      RowBox[{"840", " ", 
       SuperscriptBox["r2", "2"], " ", 
       SuperscriptBox["\[CapitalDelta]C", "3"], " ", 
       "\[CapitalDelta]\[Epsilon]", " ", 
       SuperscriptBox["\[Eta]1", "2"], " ", 
       SuperscriptBox["\[Eta]2", "4"]}], "+", 
      RowBox[{"240", " ", 
       SuperscriptBox["r2", "2"], " ", 
       SuperscriptBox["\[CapitalDelta]C", "4"], " ", 
       "\[CapitalDelta]\[Epsilon]", " ", 
       SuperscriptBox["\[Eta]1", "2"], " ", 
       SuperscriptBox["\[Eta]2", "4"]}], "-", 
      RowBox[{"480", " ", 
       SuperscriptBox["r2", "2"], " ", 
       SuperscriptBox["\[CapitalDelta]\[Epsilon]", "2"], " ", 
       SuperscriptBox["\[Eta]1", "2"], " ", 
       SuperscriptBox["\[Eta]2", "4"]}], "+", 
      RowBox[{"2760", " ", 
       SuperscriptBox["r2", "2"], " ", "\[CapitalDelta]C", " ", 
       SuperscriptBox["\[CapitalDelta]\[Epsilon]", "2"], " ", 
       SuperscriptBox["\[Eta]1", "2"], " ", 
       SuperscriptBox["\[Eta]2", "4"]}], "-", 
      RowBox[{"180", " ", 
       SuperscriptBox["r2", "2"], " ", 
       SuperscriptBox["\[CapitalDelta]C", "2"], " ", 
       SuperscriptBox["\[CapitalDelta]\[Epsilon]", "2"], " ", 
       SuperscriptBox["\[Eta]1", "2"], " ", 
       SuperscriptBox["\[Eta]2", "4"]}], "-", 
      RowBox[{"120", " ", 
       SuperscriptBox["r2", "2"], " ", 
       SuperscriptBox["\[CapitalDelta]C", "3"], " ", 
       SuperscriptBox["\[CapitalDelta]\[Epsilon]", "2"], " ", 
       SuperscriptBox["\[Eta]1", "2"], " ", 
       SuperscriptBox["\[Eta]2", "4"]}], "+", 
      RowBox[{"700", " ", 
       SuperscriptBox["\[Eta]1", "4"], " ", 
       SuperscriptBox["\[Eta]2", "4"]}], "-", 
      RowBox[{"44800", " ", 
       SuperscriptBox["r2", "2"], " ", 
       SuperscriptBox["\[Eta]1", "4"], " ", 
       SuperscriptBox["\[Eta]2", "4"]}], "-", 
      RowBox[{"1435", " ", "\[CapitalDelta]C", " ", 
       SuperscriptBox["\[Eta]1", "4"], " ", 
       SuperscriptBox["\[Eta]2", "4"]}], "+", 
      RowBox[{"79940", " ", 
       SuperscriptBox["r2", "2"], " ", "\[CapitalDelta]C", " ", 
       SuperscriptBox["\[Eta]1", "4"], " ", 
       SuperscriptBox["\[Eta]2", "4"]}], "+", 
      RowBox[{"35", " ", 
       SuperscriptBox["\[CapitalDelta]C", "2"], " ", 
       SuperscriptBox["\[Eta]1", "4"], " ", 
       SuperscriptBox["\[Eta]2", "4"]}], "+", 
      RowBox[{"22155", " ", 
       SuperscriptBox["r2", "2"], " ", 
       SuperscriptBox["\[CapitalDelta]C", "2"], " ", 
       SuperscriptBox["\[Eta]1", "4"], " ", 
       SuperscriptBox["\[Eta]2", "4"]}], "+", 
      RowBox[{"70", " ", 
       SuperscriptBox["\[CapitalDelta]C", "3"], " ", 
       SuperscriptBox["\[Eta]1", "4"], " ", 
       SuperscriptBox["\[Eta]2", "4"]}], "-", 
      RowBox[{"5075", " ", 
       SuperscriptBox["r2", "2"], " ", 
       SuperscriptBox["\[CapitalDelta]C", "3"], " ", 
       SuperscriptBox["\[Eta]1", "4"], " ", 
       SuperscriptBox["\[Eta]2", "4"]}], "-", 
      RowBox[{"1190", " ", 
       SuperscriptBox["r2", "2"], " ", 
       SuperscriptBox["\[CapitalDelta]C", "4"], " ", 
       SuperscriptBox["\[Eta]1", "4"], " ", 
       SuperscriptBox["\[Eta]2", "4"]}], "+", 
      RowBox[{"8960", " ", 
       SuperscriptBox["r2", "2"], " ", "\[CapitalDelta]\[Epsilon]", " ", 
       SuperscriptBox["\[Eta]1", "4"], " ", 
       SuperscriptBox["\[Eta]2", "4"]}], "-", 
      RowBox[{"24640", " ", 
       SuperscriptBox["r2", "2"], " ", "\[CapitalDelta]C", " ", 
       "\[CapitalDelta]\[Epsilon]", " ", 
       SuperscriptBox["\[Eta]1", "4"], " ", 
       SuperscriptBox["\[Eta]2", "4"]}], "+", 
      RowBox[{"560", " ", 
       SuperscriptBox["r2", "2"], " ", 
       SuperscriptBox["\[CapitalDelta]C", "2"], " ", 
       "\[CapitalDelta]\[Epsilon]", " ", 
       SuperscriptBox["\[Eta]1", "4"], " ", 
       SuperscriptBox["\[Eta]2", "4"]}], "+", 
      RowBox[{"1260", " ", 
       SuperscriptBox["r2", "2"], " ", 
       SuperscriptBox["\[CapitalDelta]C", "3"], " ", 
       "\[CapitalDelta]\[Epsilon]", " ", 
       SuperscriptBox["\[Eta]1", "4"], " ", 
       SuperscriptBox["\[Eta]2", "4"]}], "-", 
      RowBox[{"1120", " ", 
       SuperscriptBox["r2", "2"], " ", 
       SuperscriptBox["\[CapitalDelta]\[Epsilon]", "2"], " ", 
       SuperscriptBox["\[Eta]1", "4"], " ", 
       SuperscriptBox["\[Eta]2", "4"]}], "+", 
      RowBox[{"560", " ", 
       SuperscriptBox["r2", "2"], " ", "\[CapitalDelta]C", " ", 
       SuperscriptBox["\[CapitalDelta]\[Epsilon]", "2"], " ", 
       SuperscriptBox["\[Eta]1", "4"], " ", 
       SuperscriptBox["\[Eta]2", "4"]}], "-", 
      RowBox[{"70", " ", 
       SuperscriptBox["r2", "2"], " ", 
       SuperscriptBox["\[CapitalDelta]C", "2"], " ", 
       SuperscriptBox["\[CapitalDelta]\[Epsilon]", "2"], " ", 
       SuperscriptBox["\[Eta]1", "4"], " ", 
       SuperscriptBox["\[Eta]2", "4"]}], "+", 
      RowBox[{"5600", " ", "r2", " ", 
       SuperscriptBox["\[Eta]1", "4"], " ", 
       SuperscriptBox["\[Eta]2", "5"]}], "-", 
      RowBox[{"10080", " ", "r2", " ", "\[CapitalDelta]C", " ", 
       SuperscriptBox["\[Eta]1", "4"], " ", 
       SuperscriptBox["\[Eta]2", "5"]}], "-", 
      RowBox[{"2590", " ", "r2", " ", 
       SuperscriptBox["\[CapitalDelta]C", "2"], " ", 
       SuperscriptBox["\[Eta]1", "4"], " ", 
       SuperscriptBox["\[Eta]2", "5"]}], "+", 
      RowBox[{"630", " ", "r2", " ", 
       SuperscriptBox["\[CapitalDelta]C", "3"], " ", 
       SuperscriptBox["\[Eta]1", "4"], " ", 
       SuperscriptBox["\[Eta]2", "5"]}], "+", 
      RowBox[{"140", " ", "r2", " ", 
       SuperscriptBox["\[CapitalDelta]C", "4"], " ", 
       SuperscriptBox["\[Eta]1", "4"], " ", 
       SuperscriptBox["\[Eta]2", "5"]}], "-", 
      RowBox[{"1400", " ", "r2", " ", "\[CapitalDelta]\[Epsilon]", " ", 
       SuperscriptBox["\[Eta]1", "4"], " ", 
       SuperscriptBox["\[Eta]2", "5"]}], "+", 
      RowBox[{
      "2870", " ", "r2", " ", "\[CapitalDelta]C", " ", 
       "\[CapitalDelta]\[Epsilon]", " ", 
       SuperscriptBox["\[Eta]1", "4"], " ", 
       SuperscriptBox["\[Eta]2", "5"]}], "-", 
      RowBox[{"70", " ", "r2", " ", 
       SuperscriptBox["\[CapitalDelta]C", "2"], " ", 
       "\[CapitalDelta]\[Epsilon]", " ", 
       SuperscriptBox["\[Eta]1", "4"], " ", 
       SuperscriptBox["\[Eta]2", "5"]}], "-", 
      RowBox[{"140", " ", "r2", " ", 
       SuperscriptBox["\[CapitalDelta]C", "3"], " ", 
       "\[CapitalDelta]\[Epsilon]", " ", 
       SuperscriptBox["\[Eta]1", "4"], " ", 
       SuperscriptBox["\[Eta]2", "5"]}], "+", 
      RowBox[{"28000", " ", 
       SuperscriptBox["r2", "2"], " ", 
       SuperscriptBox["\[Eta]1", "4"], " ", 
       SuperscriptBox["\[Eta]2", "6"]}], "-", 
      RowBox[{"44800", " ", 
       SuperscriptBox["r2", "2"], " ", "\[CapitalDelta]C", " ", 
       SuperscriptBox["\[Eta]1", "4"], " ", 
       SuperscriptBox["\[Eta]2", "6"]}], "-", 
      RowBox[{"23030", " ", 
       SuperscriptBox["r2", "2"], " ", 
       SuperscriptBox["\[CapitalDelta]C", "2"], " ", 
       SuperscriptBox["\[Eta]1", "4"], " ", 
       SuperscriptBox["\[Eta]2", "6"]}], "+", 
      RowBox[{"560", " ", 
       SuperscriptBox["r2", "2"], " ", 
       SuperscriptBox["\[CapitalDelta]C", "3"], " ", 
       SuperscriptBox["\[Eta]1", "4"], " ", 
       SuperscriptBox["\[Eta]2", "6"]}], "+", 
      RowBox[{"1330", " ", 
       SuperscriptBox["r2", "2"], " ", 
       SuperscriptBox["\[CapitalDelta]C", "4"], " ", 
       SuperscriptBox["\[Eta]1", "4"], " ", 
       SuperscriptBox["\[Eta]2", "6"]}], "+", 
      RowBox[{"140", " ", 
       SuperscriptBox["r2", "2"], " ", 
       SuperscriptBox["\[CapitalDelta]C", "5"], " ", 
       SuperscriptBox["\[Eta]1", "4"], " ", 
       SuperscriptBox["\[Eta]2", "6"]}], "-", 
      RowBox[{"13440", " ", 
       SuperscriptBox["r2", "2"], " ", "\[CapitalDelta]\[Epsilon]", " ", 
       SuperscriptBox["\[Eta]1", "4"], " ", 
       SuperscriptBox["\[Eta]2", "6"]}], "+", 
      RowBox[{"24640", " ", 
       SuperscriptBox["r2", "2"], " ", "\[CapitalDelta]C", " ", 
       "\[CapitalDelta]\[Epsilon]", " ", 
       SuperscriptBox["\[Eta]1", "4"], " ", 
       SuperscriptBox["\[Eta]2", "6"]}], "+", 
      RowBox[{"5320", " ", 
       SuperscriptBox["r2", "2"], " ", 
       SuperscriptBox["\[CapitalDelta]C", "2"], " ", 
       "\[CapitalDelta]\[Epsilon]", " ", 
       SuperscriptBox["\[Eta]1", "4"], " ", 
       SuperscriptBox["\[Eta]2", "6"]}], "-", 
      RowBox[{"1540", " ", 
       SuperscriptBox["r2", "2"], " ", 
       SuperscriptBox["\[CapitalDelta]C", "3"], " ", 
       "\[CapitalDelta]\[Epsilon]", " ", 
       SuperscriptBox["\[Eta]1", "4"], " ", 
       SuperscriptBox["\[Eta]2", "6"]}], "-", 
      RowBox[{"280", " ", 
       SuperscriptBox["r2", "2"], " ", 
       SuperscriptBox["\[CapitalDelta]C", "4"], " ", 
       "\[CapitalDelta]\[Epsilon]", " ", 
       SuperscriptBox["\[Eta]1", "4"], " ", 
       SuperscriptBox["\[Eta]2", "6"]}], "+", 
      RowBox[{"1680", " ", 
       SuperscriptBox["r2", "2"], " ", 
       SuperscriptBox["\[CapitalDelta]\[Epsilon]", "2"], " ", 
       SuperscriptBox["\[Eta]1", "4"], " ", 
       SuperscriptBox["\[Eta]2", "6"]}], "-", 
      RowBox[{"3500", " ", 
       SuperscriptBox["r2", "2"], " ", "\[CapitalDelta]C", " ", 
       SuperscriptBox["\[CapitalDelta]\[Epsilon]", "2"], " ", 
       SuperscriptBox["\[Eta]1", "4"], " ", 
       SuperscriptBox["\[Eta]2", "6"]}], "+", 
      RowBox[{"210", " ", 
       SuperscriptBox["r2", "2"], " ", 
       SuperscriptBox["\[CapitalDelta]C", "2"], " ", 
       SuperscriptBox["\[CapitalDelta]\[Epsilon]", "2"], " ", 
       SuperscriptBox["\[Eta]1", "4"], " ", 
       SuperscriptBox["\[Eta]2", "6"]}], "+", 
      RowBox[{"140", " ", 
       SuperscriptBox["r2", "2"], " ", 
       SuperscriptBox["\[CapitalDelta]C", "3"], " ", 
       SuperscriptBox["\[CapitalDelta]\[Epsilon]", "2"], " ", 
       SuperscriptBox["\[Eta]1", "4"], " ", 
       SuperscriptBox["\[Eta]2", "6"]}], "-", 
      RowBox[{"1120", " ", 
       SuperscriptBox["wh", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "\[CapitalDelta]C"}], ")"}], " ", "\[Eta]1",
        " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", 
            RowBox[{"9", " ", "\[CapitalDelta]C"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalDelta]C", "2"]}]}], ")"}], " ", 
          "\[Eta]2"}], "+", 
         RowBox[{"2", " ", "r2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", 
            RowBox[{"9", " ", "\[CapitalDelta]C"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalDelta]C", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
              "4", "+", "\[CapitalDelta]C", "-", 
               "\[CapitalDelta]\[Epsilon]"}], ")"}], " ", 
             SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["r2", "2"], " ", "\[Eta]2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["\[CapitalDelta]C", "4"], " ", 
             SuperscriptBox["\[Eta]2", "2"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalDelta]C", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "27"}], "+", 
                  RowBox[{"4", " ", "\[CapitalDelta]\[Epsilon]"}]}], ")"}], 
                " ", 
                SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[CapitalDelta]C", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "89"}], "+", 
               RowBox[{"232", " ", 
                SuperscriptBox["\[Eta]2", "2"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[CapitalDelta]\[Epsilon]", "2"], " ", 
                SuperscriptBox["\[Eta]2", "2"]}], "+", 
               RowBox[{"\[CapitalDelta]\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{"12", "-", 
                  RowBox[{"76", " ", 
                   SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]}], ")"}]}], 
            "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "55"}], "+", 
               RowBox[{"100", " ", 
                SuperscriptBox["\[Eta]2", "2"]}], "+", 
               RowBox[{"\[CapitalDelta]\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{"14", "-", 
                  RowBox[{"48", " ", 
                   SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[CapitalDelta]\[Epsilon]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"\[CapitalDelta]C", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "173"}], "+", 
               RowBox[{"270", " ", 
                SuperscriptBox["\[Eta]2", "2"]}], "+", 
               RowBox[{"\[CapitalDelta]\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{"52", "-", 
                  RowBox[{"152", " ", 
                   SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[CapitalDelta]\[Epsilon]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{"22", " ", 
                   SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"560", " ", 
       SuperscriptBox["wh", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "\[CapitalDelta]C"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"9", " ", "\[CapitalDelta]C"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[CapitalDelta]C", "2"]}], "+", 
         RowBox[{"2", " ", "r2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", 
            RowBox[{"9", " ", "\[CapitalDelta]C"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalDelta]C", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
           "4", "+", "\[CapitalDelta]C", "-", "\[CapitalDelta]\[Epsilon]"}], 
           ")"}], " ", "\[Eta]2"}], "+", 
         RowBox[{
          SuperscriptBox["r2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["\[CapitalDelta]C", "4"], " ", 
             SuperscriptBox["\[Eta]2", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["\[CapitalDelta]C", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"54", "-", 
                  RowBox[{"8", " ", "\[CapitalDelta]\[Epsilon]"}]}], ")"}], 
                " ", 
                SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[CapitalDelta]C", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "25"}], "+", 
               RowBox[{"232", " ", 
                SuperscriptBox["\[Eta]2", "2"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[CapitalDelta]\[Epsilon]", "2"], " ", 
                SuperscriptBox["\[Eta]2", "2"]}], "+", 
               RowBox[{"\[CapitalDelta]\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "-", 
                  RowBox[{"76", " ", 
                   SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]}], ")"}]}], 
            "-", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "10"}], "+", 
               RowBox[{"50", " ", 
                SuperscriptBox["\[Eta]2", "2"]}], "+", 
               RowBox[{"\[CapitalDelta]\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "-", 
                  RowBox[{"24", " ", 
                   SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[CapitalDelta]\[Epsilon]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"\[CapitalDelta]C", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "67"}], "+", 
               RowBox[{"270", " ", 
                SuperscriptBox["\[Eta]2", "2"]}], "-", 
               RowBox[{"8", " ", "\[CapitalDelta]\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{"19", " ", 
                   SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[CapitalDelta]\[Epsilon]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{"22", " ", 
                   SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "-", 
      RowBox[{"40", " ", "wh", " ", "\[Eta]1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"20", "-", 
            RowBox[{"41", " ", "\[CapitalDelta]C"}], "+", 
            SuperscriptBox["\[CapitalDelta]C", "2"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalDelta]C", "3"]}]}], ")"}], " ", 
          "\[Eta]2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"7", " ", 
             SuperscriptBox["\[Eta]1", "2"], " ", 
             SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "r2", " ", 
          RowBox[{"(", 
           RowBox[{"20", "-", 
            RowBox[{"41", " ", "\[CapitalDelta]C"}], "+", 
            SuperscriptBox["\[CapitalDelta]C", "2"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalDelta]C", "3"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
              "2", "+", "\[CapitalDelta]C", "-", "\[CapitalDelta]\[Epsilon]", 
               "+", 
               RowBox[{"7", " ", 
                SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", 
             SuperscriptBox["\[Eta]2", "2"]}], "+", 
            RowBox[{"7", " ", 
             RowBox[{"(", 
              RowBox[{
              "4", "+", "\[CapitalDelta]C", "-", 
               "\[CapitalDelta]\[Epsilon]"}], ")"}], " ", 
             SuperscriptBox["\[Eta]1", "2"], " ", 
             SuperscriptBox["\[Eta]2", "4"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["r2", "2"], " ", "\[Eta]2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["\[CapitalDelta]C", "5"], " ", 
             SuperscriptBox["\[Eta]2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"7", " ", 
                SuperscriptBox["\[Eta]1", "2"], " ", 
                SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[CapitalDelta]C", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"30", "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "33"}], "+", 
                  RowBox[{"12", " ", "\[CapitalDelta]\[Epsilon]"}], "-", 
                  RowBox[{"91", " ", 
                   SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Eta]2", "2"]}], "+", 
               RowBox[{"14", " ", 
                RowBox[{"(", 
                 RowBox[{"19", "-", 
                  RowBox[{"4", " ", "\[CapitalDelta]\[Epsilon]"}]}], ")"}], 
                " ", 
                SuperscriptBox["\[Eta]1", "2"], " ", 
                SuperscriptBox["\[Eta]2", "4"]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"150", "-", 
               RowBox[{"180", " ", 
                SuperscriptBox["\[Eta]2", "2"]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[CapitalDelta]\[Epsilon]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"7", "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
               RowBox[{"6", " ", "\[CapitalDelta]\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "17"}], "+", 
                  RowBox[{"36", " ", 
                   SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
               RowBox[{"\[CapitalDelta]\[Epsilon]", " ", 
                SuperscriptBox["\[Eta]1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"42", "+", 
                  RowBox[{"364", " ", 
                   SuperscriptBox["\[Eta]2", "2"]}], "-", 
                  RowBox[{"672", " ", 
                   SuperscriptBox["\[Eta]2", "4"]}]}], ")"}]}], "+", 
               RowBox[{"7", " ", 
                SuperscriptBox["\[CapitalDelta]\[Epsilon]", "2"], " ", 
                SuperscriptBox["\[Eta]1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Eta]2", "2"]}], "+", 
                  RowBox[{"12", " ", 
                   SuperscriptBox["\[Eta]2", "4"]}]}], ")"}]}], "+", 
               RowBox[{"70", " ", 
                SuperscriptBox["\[Eta]1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"6", "-", 
                  RowBox[{"25", " ", 
                   SuperscriptBox["\[Eta]2", "2"]}], "+", 
                  RowBox[{"20", " ", 
                   SuperscriptBox["\[Eta]2", "4"]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{
             SuperscriptBox["\[CapitalDelta]C", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"75", "+", 
               RowBox[{"144", " ", 
                SuperscriptBox["\[Eta]2", "2"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[CapitalDelta]\[Epsilon]", "2"], " ", 
                SuperscriptBox["\[Eta]2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["\[Eta]1", "2"], " ", 
                   SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
               RowBox[{"7", " ", 
                SuperscriptBox["\[Eta]1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"24", "-", 
                  RowBox[{"113", " ", 
                   SuperscriptBox["\[Eta]2", "2"]}], "+", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["\[Eta]2", "4"]}]}], ")"}]}], "-", 
               RowBox[{"4", " ", "\[CapitalDelta]\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{"9", "-", 
                  RowBox[{"7", " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", 
                   SuperscriptBox["\[Eta]2", "2"]}], "+", 
                  RowBox[{"77", " ", 
                   SuperscriptBox["\[Eta]1", "2"], " ", 
                   SuperscriptBox["\[Eta]2", "4"]}]}], ")"}]}]}], ")"}]}], 
            "-", 
            RowBox[{"2", " ", "\[CapitalDelta]C", " ", 
             RowBox[{"(", 
              RowBox[{"465", "-", 
               RowBox[{"438", " ", 
                SuperscriptBox["\[Eta]2", "2"]}], "+", 
               RowBox[{"7", " ", 
                SuperscriptBox["\[Eta]1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"246", "-", 
                  RowBox[{"895", " ", 
                   SuperscriptBox["\[Eta]2", "2"]}], "+", 
                  RowBox[{"640", " ", 
                   SuperscriptBox["\[Eta]2", "4"]}]}], ")"}]}], "+", 
               RowBox[{"\[CapitalDelta]\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "354"}], "+", 
                  RowBox[{"14", " ", 
                   RowBox[{"(", 
                    RowBox[{"42", "+", 
                    RowBox[{"137", " ", 
                    SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", 
                   SuperscriptBox["\[Eta]2", "2"]}], "-", 
                  RowBox[{"2464", " ", 
                   SuperscriptBox["\[Eta]1", "2"], " ", 
                   SuperscriptBox["\[Eta]2", "4"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[CapitalDelta]\[Epsilon]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "-", 
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{"23", "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", 
                   SuperscriptBox["\[Eta]2", "2"]}], "+", 
                  RowBox[{"175", " ", 
                   SuperscriptBox["\[Eta]1", "2"], " ", 
                   SuperscriptBox["\[Eta]2", "4"]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{
             SuperscriptBox["\[CapitalDelta]C", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "585"}], "+", 
               RowBox[{"1074", " ", 
                SuperscriptBox["\[Eta]2", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[CapitalDelta]\[Epsilon]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["\[Eta]2", "2"]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["\[Eta]1", "2"], " ", 
                   SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Eta]1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"84", "+", 
                  RowBox[{"3381", " ", 
                   SuperscriptBox["\[Eta]2", "2"]}], "-", 
                  RowBox[{"4606", " ", 
                   SuperscriptBox["\[Eta]2", "4"]}]}], ")"}]}], "+", 
               RowBox[{"4", " ", "\[CapitalDelta]\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "40"}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", 
                   SuperscriptBox["\[Eta]2", "2"]}], "+", 
                  RowBox[{"266", " ", 
                   SuperscriptBox["\[Eta]1", "2"], " ", 
                   SuperscriptBox["\[Eta]2", "4"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["r1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"560", " ", 
          SuperscriptBox["wh", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "\[CapitalDelta]C"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["\[CapitalDelta]C", "4"], " ", 
             SuperscriptBox["\[Eta]1", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["\[CapitalDelta]C", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"54", "-", 
                  RowBox[{"8", " ", "\[CapitalDelta]\[Epsilon]"}]}], ")"}], 
                " ", 
                SuperscriptBox["\[Eta]1", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[CapitalDelta]C", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "25"}], "+", 
               RowBox[{"232", " ", 
                SuperscriptBox["\[Eta]1", "2"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[CapitalDelta]\[Epsilon]", "2"], " ", 
                SuperscriptBox["\[Eta]1", "2"]}], "+", 
               RowBox[{"\[CapitalDelta]\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "-", 
                  RowBox[{"76", " ", 
                   SuperscriptBox["\[Eta]1", "2"]}]}], ")"}]}]}], ")"}]}], 
            "-", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "10"}], "+", 
               RowBox[{"50", " ", 
                SuperscriptBox["\[Eta]1", "2"]}], "+", 
               RowBox[{"\[CapitalDelta]\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "-", 
                  RowBox[{"24", " ", 
                   SuperscriptBox["\[Eta]1", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[CapitalDelta]\[Epsilon]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["\[Eta]1", "2"]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"\[CapitalDelta]C", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "67"}], "+", 
               RowBox[{"270", " ", 
                SuperscriptBox["\[Eta]1", "2"]}], "-", 
               RowBox[{"8", " ", "\[CapitalDelta]\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{"19", " ", 
                   SuperscriptBox["\[Eta]1", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[CapitalDelta]\[Epsilon]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{"22", " ", 
                   SuperscriptBox["\[Eta]1", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "-", 
         RowBox[{"1120", " ", 
          SuperscriptBox["wh", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "\[CapitalDelta]C"}], ")"}], " ", 
          "\[Eta]1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["\[CapitalDelta]C", "4"], " ", 
             SuperscriptBox["\[Eta]1", "2"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalDelta]C", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "27"}], "+", 
                  RowBox[{"4", " ", "\[CapitalDelta]\[Epsilon]"}]}], ")"}], 
                " ", 
                SuperscriptBox["\[Eta]1", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[CapitalDelta]C", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "89"}], "+", 
               RowBox[{"232", " ", 
                SuperscriptBox["\[Eta]1", "2"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[CapitalDelta]\[Epsilon]", "2"], " ", 
                SuperscriptBox["\[Eta]1", "2"]}], "+", 
               RowBox[{"\[CapitalDelta]\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{"12", "-", 
                  RowBox[{"76", " ", 
                   SuperscriptBox["\[Eta]1", "2"]}]}], ")"}]}]}], ")"}]}], 
            "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "55"}], "+", 
               RowBox[{"100", " ", 
                SuperscriptBox["\[Eta]1", "2"]}], "+", 
               RowBox[{"\[CapitalDelta]\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{"14", "-", 
                  RowBox[{"48", " ", 
                   SuperscriptBox["\[Eta]1", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[CapitalDelta]\[Epsilon]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["\[Eta]1", "2"]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"\[CapitalDelta]C", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "173"}], "+", 
               RowBox[{"270", " ", 
                SuperscriptBox["\[Eta]1", "2"]}], "+", 
               RowBox[{"\[CapitalDelta]\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{"52", "-", 
                  RowBox[{"152", " ", 
                   SuperscriptBox["\[Eta]1", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[CapitalDelta]\[Epsilon]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{"22", " ", 
                   SuperscriptBox["\[Eta]1", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}], " ", "\[Eta]2"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[CapitalDelta]C", "5"], " ", 
          SuperscriptBox["\[Eta]1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"30", " ", 
             SuperscriptBox["\[Eta]1", "2"], " ", 
             SuperscriptBox["\[Eta]2", "2"]}], "+", 
            RowBox[{"35", " ", 
             SuperscriptBox["\[Eta]1", "4"], " ", 
             SuperscriptBox["\[Eta]2", "4"]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[CapitalDelta]C", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"35", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "19"}], "+", 
               RowBox[{"4", " ", "\[CapitalDelta]\[Epsilon]"}]}], ")"}], " ", 
             
             SuperscriptBox["\[Eta]1", "6"], " ", 
             SuperscriptBox["\[Eta]2", "4"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Eta]1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"4", " ", "\[CapitalDelta]\[Epsilon]"}], "-", 
               RowBox[{"90", " ", 
                SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["\[Eta]1", "4"], " ", 
             SuperscriptBox["\[Eta]2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"66", "-", 
               RowBox[{"24", " ", "\[CapitalDelta]\[Epsilon]"}], "+", 
               RowBox[{"119", " ", 
                SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[CapitalDelta]C", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"123", "-", 
            RowBox[{"120", " ", 
             SuperscriptBox["\[Eta]2", "2"]}], "-", 
            RowBox[{"23030", " ", 
             SuperscriptBox["\[Eta]1", "6"], " ", 
             SuperscriptBox["\[Eta]2", "4"]}], "+", 
            RowBox[{"15", " ", 
             SuperscriptBox["\[Eta]1", "4"], " ", 
             SuperscriptBox["\[Eta]2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"716", "+", 
               RowBox[{"1477", " ", 
                SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["\[Eta]1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "21"}], "-", 
               RowBox[{"1765", " ", 
                SuperscriptBox["\[Eta]2", "2"]}], "+", 
               RowBox[{"140", " ", 
                SuperscriptBox["\[Eta]2", "4"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalDelta]\[Epsilon]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"30", " ", 
                SuperscriptBox["\[Eta]1", "2"], " ", 
                SuperscriptBox["\[Eta]2", "2"]}], "+", 
               RowBox[{"35", " ", 
                SuperscriptBox["\[Eta]1", "4"], " ", 
                SuperscriptBox["\[Eta]2", "4"]}]}], ")"}]}], "+", 
            RowBox[{"8", " ", "\[CapitalDelta]\[Epsilon]", " ", 
             SuperscriptBox["\[Eta]1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"63", "-", 
               RowBox[{"30", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"20", " ", 
                   SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Eta]2", "2"]}], "+", 
               RowBox[{"35", " ", 
                SuperscriptBox["\[Eta]1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"19", " ", 
                   SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Eta]2", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[CapitalDelta]C", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"560", " ", 
             SuperscriptBox["\[Eta]1", "6"], " ", 
             SuperscriptBox["\[Eta]2", "4"]}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"80", " ", 
                SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Eta]1", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1440", " ", 
                SuperscriptBox["\[Eta]2", "2"]}], "-", 
               RowBox[{"5075", " ", 
                SuperscriptBox["\[Eta]2", "4"]}]}], ")"}]}], "+", 
            RowBox[{"30", " ", 
             SuperscriptBox["\[Eta]1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "8"}], "+", 
               RowBox[{"41", " ", 
                SuperscriptBox["\[Eta]2", "2"]}], "+", 
               RowBox[{"56", " ", 
                SuperscriptBox["\[Eta]2", "4"]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[CapitalDelta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Eta]1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"30", " ", 
                SuperscriptBox["\[Eta]1", "2"], " ", 
                SuperscriptBox["\[Eta]2", "2"]}], "+", 
               RowBox[{"35", " ", 
                SuperscriptBox["\[Eta]1", "4"], " ", 
                SuperscriptBox["\[Eta]2", "4"]}]}], ")"}]}], "-", 
            RowBox[{"4", " ", "\[CapitalDelta]\[Epsilon]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"385", " ", 
                SuperscriptBox["\[Eta]1", "6"], " ", 
                SuperscriptBox["\[Eta]2", "4"]}], "-", 
               RowBox[{"105", " ", 
                SuperscriptBox["\[Eta]1", "4"], " ", 
                SuperscriptBox["\[Eta]2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[Eta]1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"50", " ", 
                   SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"40", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[CapitalDelta]\[Epsilon]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["\[Eta]1", "2"]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Eta]1", "4"]}]}], ")"}], " ", 
                SuperscriptBox["\[Eta]2", "2"]}], "+", 
               RowBox[{"7", " ", 
                SuperscriptBox["\[Eta]1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Eta]1", "2"]}], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["\[Eta]1", "4"]}]}], ")"}], " ", 
                SuperscriptBox["\[Eta]2", "4"]}]}], ")"}]}], "+", 
            RowBox[{"20", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", 
             SuperscriptBox["\[Eta]2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"35", " ", 
                SuperscriptBox["\[Eta]1", "4"], " ", 
                SuperscriptBox["\[Eta]2", "2"]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[Eta]1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]}], ")"}]}], 
            "-", 
            RowBox[{"2", " ", "\[CapitalDelta]\[Epsilon]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"168", " ", 
                SuperscriptBox["\[Eta]1", "6"], " ", 
                SuperscriptBox["\[Eta]2", "4"]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Eta]2", "2"]}], ")"}]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Eta]1", "4"], " ", 
                SuperscriptBox["\[Eta]2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"27", "+", 
                  RowBox[{"28", " ", 
                   SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Eta]1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"6", "+", 
                  RowBox[{"75", " ", 
                   SuperscriptBox["\[Eta]2", "2"]}], "-", 
                  RowBox[{"21", " ", 
                   SuperscriptBox["\[Eta]2", "4"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "-", 
         RowBox[{"4", " ", "\[CapitalDelta]C", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "20"}], " ", "\[CapitalDelta]\[Epsilon]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"147", " ", 
                SuperscriptBox["\[Eta]1", "2"], " ", 
                SuperscriptBox["\[Eta]2", "2"]}], "+", 
               RowBox[{"308", " ", 
                SuperscriptBox["\[Eta]1", "4"], " ", 
                SuperscriptBox["\[Eta]2", "4"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[CapitalDelta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Eta]1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"63", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"60", "-", 
                  RowBox[{"690", " ", 
                   SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Eta]2", "2"]}], "+", 
               RowBox[{"35", " ", 
                SuperscriptBox["\[Eta]1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", 
                  RowBox[{"25", " ", 
                   SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Eta]2", "4"]}]}], ")"}]}], "+", 
            RowBox[{"5", " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"246", " ", 
                SuperscriptBox["\[Eta]2", "2"]}], "+", 
               RowBox[{"2240", " ", 
                SuperscriptBox["\[Eta]1", "6"], " ", 
                SuperscriptBox["\[Eta]2", "4"]}], "-", 
               RowBox[{
                SuperscriptBox["\[Eta]1", "4"], " ", 
                SuperscriptBox["\[Eta]2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"438", "+", 
                  RowBox[{"3997", " ", 
                   SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["\[Eta]1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"119", " ", 
                   SuperscriptBox["\[Eta]2", "2"]}], "+", 
                  RowBox[{"287", " ", 
                   SuperscriptBox["\[Eta]2", "4"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"120", " ", 
          SuperscriptBox["wh", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["\[CapitalDelta]C", "5"], " ", 
             SuperscriptBox["\[Eta]1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"7", " ", 
                SuperscriptBox["\[Eta]1", "2"], " ", 
                SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[CapitalDelta]\[Epsilon]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "9"}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Eta]1", "2"]}], "+", 
               RowBox[{"7", " ", 
                SuperscriptBox["\[Eta]2", "2"]}], "+", 
               RowBox[{"84", " ", 
                SuperscriptBox["\[Eta]1", "4"], " ", 
                SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[CapitalDelta]C", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"14", " ", 
                RowBox[{"(", 
                 RowBox[{"19", "-", 
                  RowBox[{"4", " ", "\[CapitalDelta]\[Epsilon]"}]}], ")"}], 
                " ", 
                SuperscriptBox["\[Eta]1", "4"], " ", 
                SuperscriptBox["\[Eta]2", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Eta]1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "11"}], "+", 
                  RowBox[{"4", " ", "\[CapitalDelta]\[Epsilon]"}], "-", 
                  RowBox[{"63", " ", 
                   SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"80", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"7", " ", 
                SuperscriptBox["\[Eta]2", "2"]}], "+", 
               RowBox[{"70", " ", 
                SuperscriptBox["\[Eta]1", "4"], " ", 
                SuperscriptBox["\[Eta]2", "2"]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[Eta]1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"21", " ", 
                   SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"8", " ", "\[CapitalDelta]\[Epsilon]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "9"}], "+", 
               RowBox[{"7", " ", 
                SuperscriptBox["\[Eta]2", "2"]}], "-", 
               RowBox[{"336", " ", 
                SuperscriptBox["\[Eta]1", "4"], " ", 
                SuperscriptBox["\[Eta]2", "2"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Eta]1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"9", "+", 
                  RowBox[{"35", " ", 
                   SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{
             SuperscriptBox["\[CapitalDelta]C", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "37"}], "+", 
               RowBox[{"28", " ", 
                SuperscriptBox["\[Eta]2", "2"]}], "-", 
               RowBox[{"4606", " ", 
                SuperscriptBox["\[Eta]1", "4"], " ", 
                SuperscriptBox["\[Eta]2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["\[Eta]1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"358", "+", 
                  RowBox[{"2331", " ", 
                   SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[CapitalDelta]\[Epsilon]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["\[Eta]1", "2"], " ", 
                   SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
               RowBox[{"8", " ", "\[CapitalDelta]\[Epsilon]", " ", 
                SuperscriptBox["\[Eta]1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "20"}], "+", 
                  RowBox[{"7", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"19", " ", 
                    SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", 
                   SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{
             SuperscriptBox["\[CapitalDelta]C", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"9", "+", 
               RowBox[{"56", " ", 
                SuperscriptBox["\[Eta]2", "2"]}], "+", 
               RowBox[{"112", " ", 
                SuperscriptBox["\[Eta]1", "4"], " ", 
                SuperscriptBox["\[Eta]2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["\[Eta]1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"48", "-", 
                  RowBox[{"567", " ", 
                   SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[CapitalDelta]\[Epsilon]", "2"], " ", 
                SuperscriptBox["\[Eta]1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["\[Eta]1", "2"], " ", 
                   SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "-", 
               RowBox[{"4", " ", "\[CapitalDelta]\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"77", " ", 
                   SuperscriptBox["\[Eta]1", "4"], " ", 
                   SuperscriptBox["\[Eta]2", "2"]}], "-", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["\[Eta]1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "-", 
            RowBox[{"4", " ", "\[CapitalDelta]C", " ", 
             RowBox[{"(", 
              RowBox[{"36", "+", 
               RowBox[{"287", " ", 
                SuperscriptBox["\[Eta]2", "2"]}], "+", 
               RowBox[{"2240", " ", 
                SuperscriptBox["\[Eta]1", "4"], " ", 
                SuperscriptBox["\[Eta]2", "2"]}], "-", 
               RowBox[{
                SuperscriptBox["\[Eta]1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"73", "+", 
                  RowBox[{"2268", " ", 
                   SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[CapitalDelta]\[Epsilon]", "2"], " ", 
                SuperscriptBox["\[Eta]1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "23"}], "+", 
                  RowBox[{"7", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"25", " ", 
                    SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", 
                   SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
               RowBox[{"\[CapitalDelta]\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "20"}], "-", 
                  RowBox[{"1232", " ", 
                   SuperscriptBox["\[Eta]1", "4"], " ", 
                   SuperscriptBox["\[Eta]2", "2"]}], "+", 
                  RowBox[{"98", " ", 
                   SuperscriptBox["\[Eta]1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "-", 
         RowBox[{"40", " ", "wh", " ", "\[Eta]1", " ", "\[Eta]2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["\[CapitalDelta]C", "5"], " ", 
             SuperscriptBox["\[Eta]1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"7", " ", 
                SuperscriptBox["\[Eta]1", "2"], " ", 
                SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[CapitalDelta]C", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"30", "+", 
               RowBox[{"14", " ", 
                RowBox[{"(", 
                 RowBox[{"19", "-", 
                  RowBox[{"4", " ", "\[CapitalDelta]\[Epsilon]"}]}], ")"}], 
                " ", 
                SuperscriptBox["\[Eta]1", "4"], " ", 
                SuperscriptBox["\[Eta]2", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Eta]1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "33"}], "+", 
                  RowBox[{"12", " ", "\[CapitalDelta]\[Epsilon]"}], "-", 
                  RowBox[{"91", " ", 
                   SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{
             SuperscriptBox["\[CapitalDelta]C", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "585"}], "+", 
               RowBox[{"84", " ", 
                SuperscriptBox["\[Eta]2", "2"]}], "-", 
               RowBox[{"4606", " ", 
                SuperscriptBox["\[Eta]1", "4"], " ", 
                SuperscriptBox["\[Eta]2", "2"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[Eta]1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"358", "+", 
                  RowBox[{"1127", " ", 
                   SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[CapitalDelta]\[Epsilon]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["\[Eta]1", "2"], " ", 
                   SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
               RowBox[{"4", " ", "\[CapitalDelta]\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"266", " ", 
                   SuperscriptBox["\[Eta]1", "4"], " ", 
                   SuperscriptBox["\[Eta]2", "2"]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["\[Eta]1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "40"}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[CapitalDelta]C", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"75", "+", 
               RowBox[{"168", " ", 
                SuperscriptBox["\[Eta]2", "2"]}], "+", 
               RowBox[{"112", " ", 
                SuperscriptBox["\[Eta]1", "4"], " ", 
                SuperscriptBox["\[Eta]2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["\[Eta]1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"144", "-", 
                  RowBox[{"791", " ", 
                   SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[CapitalDelta]\[Epsilon]", "2"], " ", 
                SuperscriptBox["\[Eta]1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["\[Eta]1", "2"], " ", 
                   SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "-", 
               RowBox[{"4", " ", "\[CapitalDelta]\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{"9", "+", 
                  RowBox[{"77", " ", 
                   SuperscriptBox["\[Eta]1", "4"], " ", 
                   SuperscriptBox["\[Eta]2", "2"]}], "-", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["\[Eta]1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "-", 
            RowBox[{"2", " ", "\[CapitalDelta]C", " ", 
             RowBox[{"(", 
              RowBox[{"465", "+", 
               RowBox[{"1722", " ", 
                SuperscriptBox["\[Eta]2", "2"]}], "+", 
               RowBox[{"4480", " ", 
                SuperscriptBox["\[Eta]1", "4"], " ", 
                SuperscriptBox["\[Eta]2", "2"]}], "-", 
               RowBox[{
                SuperscriptBox["\[Eta]1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"438", "+", 
                  RowBox[{"6265", " ", 
                   SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[CapitalDelta]\[Epsilon]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"175", " ", 
                   SuperscriptBox["\[Eta]1", "4"], " ", 
                   SuperscriptBox["\[Eta]2", "2"]}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["\[Eta]1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"23", "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]}], ")"}]}], 
               "+", 
               RowBox[{"\[CapitalDelta]\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "354"}], "-", 
                  RowBox[{"2464", " ", 
                   SuperscriptBox["\[Eta]1", "4"], " ", 
                   SuperscriptBox["\[Eta]2", "2"]}], "+", 
                  RowBox[{"14", " ", 
                   SuperscriptBox["\[Eta]1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"42", "+", 
                    RowBox[{"137", " ", 
                    SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["\[CapitalDelta]\[Epsilon]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"84", " ", 
                   SuperscriptBox["\[Eta]1", "4"], " ", 
                   SuperscriptBox["\[Eta]2", "2"]}], "+", 
                  RowBox[{"21", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[Eta]2", "2"]}], ")"}]}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Eta]1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]}], ")"}]}], 
               "+", 
               RowBox[{"\[CapitalDelta]\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "672"}], " ", 
                   SuperscriptBox["\[Eta]1", "4"], " ", 
                   SuperscriptBox["\[Eta]2", "2"]}], "+", 
                  RowBox[{"6", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Eta]1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"54", "+", 
                    RowBox[{"91", " ", 
                    SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]}], ")"}]}], 
               "+", 
               RowBox[{"10", " ", 
                RowBox[{"(", 
                 RowBox[{"15", "+", 
                  RowBox[{"42", " ", 
                   SuperscriptBox["\[Eta]2", "2"]}], "+", 
                  RowBox[{"140", " ", 
                   SuperscriptBox["\[Eta]1", "4"], " ", 
                   SuperscriptBox["\[Eta]2", "2"]}], "-", 
                  RowBox[{
                   SuperscriptBox["\[Eta]1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"18", "+", 
                    RowBox[{"175", " ", 
                    SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"120", " ", 
       SuperscriptBox["wh", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"20", "-", 
            RowBox[{"41", " ", "\[CapitalDelta]C"}], "+", 
            SuperscriptBox["\[CapitalDelta]C", "2"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalDelta]C", "3"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"7", " ", 
             SuperscriptBox["\[Eta]1", "2"], " ", 
             SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "r2", " ", 
          RowBox[{"(", 
           RowBox[{"20", "-", 
            RowBox[{"41", " ", "\[CapitalDelta]C"}], "+", 
            SuperscriptBox["\[CapitalDelta]C", "2"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalDelta]C", "3"]}]}], ")"}], " ", 
          "\[Eta]2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[CapitalDelta]\[Epsilon]", "-", 
            RowBox[{"14", " ", 
             SuperscriptBox["\[Eta]1", "2"]}], "+", 
            RowBox[{"28", " ", 
             SuperscriptBox["\[Eta]1", "2"], " ", 
             SuperscriptBox["\[Eta]2", "2"]}], "-", 
            RowBox[{"7", " ", "\[CapitalDelta]\[Epsilon]", " ", 
             SuperscriptBox["\[Eta]1", "2"], " ", 
             SuperscriptBox["\[Eta]2", "2"]}], "+", 
            RowBox[{"\[CapitalDelta]C", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"7", " ", 
                SuperscriptBox["\[Eta]1", "2"], " ", 
                SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["r2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["\[CapitalDelta]C", "5"], " ", 
             SuperscriptBox["\[Eta]2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"7", " ", 
                SuperscriptBox["\[Eta]1", "2"], " ", 
                SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[CapitalDelta]C", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "11"}], "+", 
                  RowBox[{"4", " ", "\[CapitalDelta]\[Epsilon]"}], "-", 
                  RowBox[{"63", " ", 
                   SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Eta]2", "2"]}], "+", 
               RowBox[{"14", " ", 
                RowBox[{"(", 
                 RowBox[{"19", "-", 
                  RowBox[{"4", " ", "\[CapitalDelta]\[Epsilon]"}]}], ")"}], 
                " ", 
                SuperscriptBox["\[Eta]1", "2"], " ", 
                SuperscriptBox["\[Eta]2", "4"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[CapitalDelta]C", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"9", "+", 
               RowBox[{"48", " ", 
                SuperscriptBox["\[Eta]2", "2"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[CapitalDelta]\[Epsilon]", "2"], " ", 
                SuperscriptBox["\[Eta]2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["\[Eta]1", "2"], " ", 
                   SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
               RowBox[{"7", " ", 
                SuperscriptBox["\[Eta]1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"8", "-", 
                  RowBox[{"81", " ", 
                   SuperscriptBox["\[Eta]2", "2"]}], "+", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["\[Eta]2", "4"]}]}], ")"}]}], "-", 
               RowBox[{"4", " ", "\[CapitalDelta]\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"7", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", 
                   SuperscriptBox["\[Eta]2", "2"]}], "+", 
                  RowBox[{"77", " ", 
                   SuperscriptBox["\[Eta]1", "2"], " ", 
                   SuperscriptBox["\[Eta]2", "4"]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{
             SuperscriptBox["\[CapitalDelta]C", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "37"}], "+", 
               RowBox[{"358", " ", 
                SuperscriptBox["\[Eta]2", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[CapitalDelta]\[Epsilon]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["\[Eta]2", "2"]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["\[Eta]1", "2"], " ", 
                   SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "-", 
               RowBox[{"7", " ", 
                SuperscriptBox["\[Eta]1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "-", 
                  RowBox[{"333", " ", 
                   SuperscriptBox["\[Eta]2", "2"]}], "+", 
                  RowBox[{"658", " ", 
                   SuperscriptBox["\[Eta]2", "4"]}]}], ")"}]}], "+", 
               RowBox[{"8", " ", "\[CapitalDelta]\[Epsilon]", " ", 
                SuperscriptBox["\[Eta]2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "20"}], "+", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["\[Eta]1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"19", " ", 
                    SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "-", 
            RowBox[{"4", " ", "\[CapitalDelta]C", " ", 
             RowBox[{"(", 
              RowBox[{"36", "-", 
               RowBox[{"73", " ", 
                SuperscriptBox["\[Eta]2", "2"]}], "+", 
               RowBox[{"7", " ", 
                SuperscriptBox["\[Eta]1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"41", "-", 
                  RowBox[{"324", " ", 
                   SuperscriptBox["\[Eta]2", "2"]}], "+", 
                  RowBox[{"320", " ", 
                   SuperscriptBox["\[Eta]2", "4"]}]}], ")"}]}], "+", 
               RowBox[{"\[CapitalDelta]\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "20"}], "+", 
                  RowBox[{"98", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", 
                   SuperscriptBox["\[Eta]2", "2"]}], "-", 
                  RowBox[{"1232", " ", 
                   SuperscriptBox["\[Eta]1", "2"], " ", 
                   SuperscriptBox["\[Eta]2", "4"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[CapitalDelta]\[Epsilon]", "2"], " ", 
                SuperscriptBox["\[Eta]2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "23"}], "+", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["\[Eta]1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"25", " ", 
                    SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalDelta]\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "18"}], "+", 
                  RowBox[{"72", " ", 
                   SuperscriptBox["\[Eta]2", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Eta]1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"14", "+", 
                    RowBox[{"280", " ", 
                    SuperscriptBox["\[Eta]2", "2"]}], "-", 
                    RowBox[{"672", " ", 
                    SuperscriptBox["\[Eta]2", "4"]}]}], ")"}]}]}], ")"}]}], 
               "+", 
               RowBox[{"20", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["\[Eta]2", "2"]}], "+", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["\[Eta]1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["\[Eta]2", "2"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["\[Eta]2", "4"]}]}], ")"}]}]}], ")"}]}], 
               "+", 
               RowBox[{
                SuperscriptBox["\[CapitalDelta]\[Epsilon]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "9"}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Eta]2", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Eta]1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"84", " ", 
                    SuperscriptBox["\[Eta]2", "4"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", "r1", " ", 
       RowBox[{"(", 
        RowBox[{"20", "-", 
         RowBox[{"41", " ", "\[CapitalDelta]C"}], "+", 
         SuperscriptBox["\[CapitalDelta]C", "2"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[CapitalDelta]C", "3"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"560", " ", 
          SuperscriptBox["wh", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
           "4", "+", "\[CapitalDelta]C", "-", "\[CapitalDelta]\[Epsilon]"}], 
           ")"}], " ", "\[Eta]1"}], "-", 
         RowBox[{"1120", " ", 
          SuperscriptBox["wh", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
              "4", "+", "\[CapitalDelta]C", "-", 
               "\[CapitalDelta]\[Epsilon]"}], ")"}], " ", 
             SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", "\[Eta]2"}], "-", 
         RowBox[{"40", " ", "wh", " ", "\[Eta]2", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"7", " ", 
             RowBox[{"(", 
              RowBox[{
              "4", "+", "\[CapitalDelta]C", "-", 
               "\[CapitalDelta]\[Epsilon]"}], ")"}], " ", 
             SuperscriptBox["\[Eta]1", "4"], " ", 
             SuperscriptBox["\[Eta]2", "2"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Eta]1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
              "2", "+", "\[CapitalDelta]C", "-", "\[CapitalDelta]\[Epsilon]", 
               "+", 
               RowBox[{"7", " ", 
                SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"120", " ", 
          SuperscriptBox["wh", "2"], " ", "\[Eta]1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[CapitalDelta]\[Epsilon]", "-", 
            RowBox[{"14", " ", 
             SuperscriptBox["\[Eta]2", "2"]}], "+", 
            RowBox[{"28", " ", 
             SuperscriptBox["\[Eta]1", "2"], " ", 
             SuperscriptBox["\[Eta]2", "2"]}], "-", 
            RowBox[{"7", " ", "\[CapitalDelta]\[Epsilon]", " ", 
             SuperscriptBox["\[Eta]1", "2"], " ", 
             SuperscriptBox["\[Eta]2", "2"]}], "+", 
            RowBox[{"\[CapitalDelta]C", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"7", " ", 
                SuperscriptBox["\[Eta]1", "2"], " ", 
                SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"\[Eta]1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"20", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Eta]1", "2"]}], ")"}], " ", 
             SuperscriptBox["\[Eta]2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"7", " ", 
                SuperscriptBox["\[Eta]1", "2"], " ", 
                SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
            RowBox[{"\[CapitalDelta]\[Epsilon]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"30", " ", 
                SuperscriptBox["\[Eta]1", "2"], " ", 
                SuperscriptBox["\[Eta]2", "2"]}], "-", 
               RowBox[{"35", " ", 
                SuperscriptBox["\[Eta]1", "4"], " ", 
                SuperscriptBox["\[Eta]2", "4"]}]}], ")"}]}], "+", 
            RowBox[{"\[CapitalDelta]C", " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"30", " ", 
                SuperscriptBox["\[Eta]1", "2"], " ", 
                SuperscriptBox["\[Eta]2", "2"]}], "+", 
               RowBox[{"35", " ", 
                SuperscriptBox["\[Eta]1", "4"], " ", 
                SuperscriptBox["\[Eta]2", "4"]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", "r2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1120", " ", 
             SuperscriptBox["wh", "5"], " ", 
             RowBox[{"(", 
              RowBox[{"8", "+", 
               RowBox[{"2", " ", "\[CapitalDelta]C"}], "-", 
               "\[CapitalDelta]\[Epsilon]"}], ")"}]}], "-", 
            RowBox[{"560", " ", 
             SuperscriptBox["wh", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"56", "+", 
               SuperscriptBox["\[CapitalDelta]C", "2"], "-", 
               RowBox[{"2", " ", "\[CapitalDelta]C", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "9"}], "+", "\[CapitalDelta]\[Epsilon]"}], 
                 ")"}]}], "-", 
               RowBox[{"13", " ", "\[CapitalDelta]\[Epsilon]"}], "+", 
               SuperscriptBox["\[CapitalDelta]\[Epsilon]", "2"]}], ")"}], " ",
              "\[Eta]1", " ", "\[Eta]2"}], "+", 
            RowBox[{"80", " ", 
             SuperscriptBox["wh", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "26"}], "-", 
               RowBox[{"56", " ", 
                SuperscriptBox["\[Eta]1", "2"]}], "-", 
               RowBox[{"56", " ", 
                SuperscriptBox["\[Eta]2", "2"]}], "+", 
               RowBox[{"504", " ", 
                SuperscriptBox["\[Eta]1", "2"], " ", 
                SuperscriptBox["\[Eta]2", "2"]}], "+", 
               RowBox[{"14", " ", 
                SuperscriptBox["\[CapitalDelta]C", "2"], " ", 
                SuperscriptBox["\[Eta]1", "2"], " ", 
                SuperscriptBox["\[Eta]2", "2"]}], "+", 
               RowBox[{"14", " ", 
                SuperscriptBox["\[CapitalDelta]\[Epsilon]", "2"], " ", 
                SuperscriptBox["\[Eta]1", "2"], " ", 
                SuperscriptBox["\[Eta]2", "2"]}], "+", 
               RowBox[{"\[CapitalDelta]\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"14", " ", 
                   SuperscriptBox["\[Eta]2", "2"]}], "-", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["\[Eta]1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"21", " ", 
                    SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]}], ")"}]}], 
               "-", 
               RowBox[{"2", " ", "\[CapitalDelta]C", " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["\[Eta]2", "2"]}], "+", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["\[Eta]1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "13"}], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Epsilon]"}]}], ")"}], 
                    " ", 
                    SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "-", 
            RowBox[{"40", " ", 
             SuperscriptBox["wh", "2"], " ", "\[Eta]1", " ", "\[Eta]2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["\[CapitalDelta]C", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["\[Eta]1", "2"], " ", 
                   SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[CapitalDelta]\[Epsilon]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["\[Eta]1", "2"], " ", 
                   SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
               RowBox[{"8", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["\[Eta]1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"11", " ", 
                    SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]}], ")"}]}], 
               "-", 
               RowBox[{"7", " ", "\[CapitalDelta]\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "-", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["\[Eta]2", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Eta]1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "+", 
                    RowBox[{"29", " ", 
                    SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]}], ")"}]}], 
               "-", 
               RowBox[{"2", " ", "\[CapitalDelta]C", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "-", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["\[Eta]1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"17", " ", 
                    SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
                  RowBox[{"3", " ", "\[CapitalDelta]\[Epsilon]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["\[Eta]1", "2"], " ", 
                    SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"2", " ", "wh", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"20", " ", 
                SuperscriptBox["\[CapitalDelta]C", "2"], " ", 
                SuperscriptBox["\[Eta]1", "2"], " ", 
                SuperscriptBox["\[Eta]2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["\[Eta]1", "2"], " ", 
                   SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
               RowBox[{"20", " ", 
                SuperscriptBox["\[CapitalDelta]\[Epsilon]", "2"], " ", 
                SuperscriptBox["\[Eta]1", "2"], " ", 
                SuperscriptBox["\[Eta]2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["\[Eta]1", "2"], " ", 
                   SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
               RowBox[{"20", " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["\[Eta]2", "2"]}], "+", 
                  RowBox[{"14", " ", 
                   SuperscriptBox["\[Eta]1", "4"], " ", 
                   SuperscriptBox["\[Eta]2", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "+", 
                    RowBox[{"13", " ", 
                    SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Eta]1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"6", "-", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["\[Eta]2", "2"]}], "-", 
                    RowBox[{"84", " ", 
                    SuperscriptBox["\[Eta]2", "4"]}]}], ")"}]}]}], ")"}]}], 
               "+", 
               RowBox[{"\[CapitalDelta]C", " ", 
                RowBox[{"(", 
                 RowBox[{"6", "+", 
                  RowBox[{"60", " ", 
                   SuperscriptBox["\[Eta]2", "2"]}], "-", 
                  RowBox[{"70", " ", 
                   SuperscriptBox["\[Eta]1", "4"], " ", 
                   SuperscriptBox["\[Eta]2", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "21"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]\[Epsilon]"}]}], ")"}], 
                    " ", 
                    SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "-", 
                  RowBox[{"60", " ", 
                   SuperscriptBox["\[Eta]1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"7", "-", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Epsilon]"}]}], ")"}], 
                    " ", 
                    SuperscriptBox["\[Eta]2", "2"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["\[Eta]2", "4"]}]}], ")"}]}]}], ")"}]}], 
               "+", 
               RowBox[{"\[CapitalDelta]\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "-", 
                  RowBox[{"60", " ", 
                   SuperscriptBox["\[Eta]2", "2"]}], "-", 
                  RowBox[{"35", " ", 
                   SuperscriptBox["\[Eta]1", "4"], " ", 
                   SuperscriptBox["\[Eta]2", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "12"}], "+", 
                    RowBox[{"37", " ", 
                    SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
                  RowBox[{"30", " ", 
                   SuperscriptBox["\[Eta]1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"11", " ", 
                    SuperscriptBox["\[Eta]2", "2"]}], "+", 
                    RowBox[{"14", " ", 
                    SuperscriptBox["\[Eta]2", "4"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "-", 
            RowBox[{"\[Eta]1", " ", "\[Eta]2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["\[CapitalDelta]C", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "-", 
                  RowBox[{"30", " ", 
                   SuperscriptBox["\[Eta]1", "2"], " ", 
                   SuperscriptBox["\[Eta]2", "2"]}], "+", 
                  RowBox[{"35", " ", 
                   SuperscriptBox["\[Eta]1", "4"], " ", 
                   SuperscriptBox["\[Eta]2", "4"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[CapitalDelta]\[Epsilon]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "-", 
                  RowBox[{"30", " ", 
                   SuperscriptBox["\[Eta]1", "2"], " ", 
                   SuperscriptBox["\[Eta]2", "2"]}], "+", 
                  RowBox[{"35", " ", 
                   SuperscriptBox["\[Eta]1", "4"], " ", 
                   SuperscriptBox["\[Eta]2", "4"]}]}], ")"}]}], "+", 
               RowBox[{"40", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox["\[Eta]2", "2"]}], "+", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["\[Eta]1", "4"], " ", 
                   SuperscriptBox["\[Eta]2", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Eta]1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    SuperscriptBox["\[Eta]2", "2"], "-", 
                    RowBox[{"14", " ", 
                    SuperscriptBox["\[Eta]2", "4"]}]}], ")"}]}]}], ")"}]}], 
               "+", 
               RowBox[{"\[CapitalDelta]\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "-", 
                  RowBox[{"60", " ", 
                   SuperscriptBox["\[Eta]2", "2"]}], "-", 
                  RowBox[{"35", " ", 
                   SuperscriptBox["\[Eta]1", "4"], " ", 
                   SuperscriptBox["\[Eta]2", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
                  RowBox[{"10", " ", 
                   SuperscriptBox["\[Eta]1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["\[Eta]2", "2"]}], "+", 
                    RowBox[{"14", " ", 
                    SuperscriptBox["\[Eta]2", "4"]}]}], ")"}]}]}], ")"}]}], 
               "-", 
               RowBox[{"2", " ", "\[CapitalDelta]C", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "-", 
                  RowBox[{"30", " ", 
                   SuperscriptBox["\[Eta]2", "2"]}], "-", 
                  RowBox[{"35", " ", 
                   SuperscriptBox["\[Eta]1", "4"], " ", 
                   SuperscriptBox["\[Eta]2", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
                  RowBox[{"10", " ", 
                   SuperscriptBox["\[Eta]1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["\[Eta]2", "2"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["\[Eta]2", "4"]}]}], ")"}]}], "+", 
                  RowBox[{"\[CapitalDelta]\[Epsilon]", " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["\[Eta]1", "2"], " ", 
                    SuperscriptBox["\[Eta]2", "2"]}], "+", 
                    RowBox[{"35", " ", 
                    SuperscriptBox["\[Eta]1", "4"], " ", 
                    SuperscriptBox["\[Eta]2", "4"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"35", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", "\[CapitalDelta]C"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"5", "+", "\[CapitalDelta]C"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "\[CapitalDelta]C"}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.888954341577607*^9, 3.888954370063094*^9}, 
   3.888954667647944*^9, 3.888955133444956*^9, 3.8900686209034023`*^9, 
   3.890068704507759*^9, {3.8900688593713503`*^9, 3.890068899611475*^9}, 
   3.890069702193077*^9, 3.8900697551624727`*^9, 3.890070193143619*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"d4b5ac3d-cc42-4f19-8c14-53cb19a582dc"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{922.5, 492.},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.2 for Linux x86 (64-bit) (January 30, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"caf11e10-bc65-4463-9bd4-fa489dac9dd9"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 267, 5, 29, "Input",ExpressionUUID->"533de1f2-f4e6-4a4c-9e38-8ad026213e2b"],
Cell[828, 27, 1963, 54, 59, "Text",ExpressionUUID->"e14c0dc9-6914-46f1-a735-50d46d2da43b"],
Cell[2794, 83, 1763, 56, 37, "Text",ExpressionUUID->"040e10a1-47a6-4cb7-9201-15c1288eda54"],
Cell[CellGroupData[{
Cell[4582, 143, 334, 5, 54, "Subsection",ExpressionUUID->"a7f7762f-805e-401e-8f64-3b951cb890a8"],
Cell[4919, 150, 4220, 71, 150, "Input",ExpressionUUID->"e1e1e9ef-0ff4-4b77-b2ed-bf12caecdb06"],
Cell[9142, 223, 116059, 2969, 1263, "Input",ExpressionUUID->"e686175e-b979-4ff9-9c69-5984756e27ec"],
Cell[125204, 3194, 110696, 2826, 2594, "Input",ExpressionUUID->"21c2510a-a71a-446d-8d16-5b1b525d67d8"]
}, Closed]],
Cell[CellGroupData[{
Cell[235937, 6025, 209, 4, 38, "Subsection",ExpressionUUID->"b43a2244-1dc3-4f00-aef9-6182536bc4f7"],
Cell[236149, 6031, 510, 9, 58, "Text",ExpressionUUID->"3003dec2-a4ff-4cfb-b9d1-c3d85fa2e0f8"],
Cell[236662, 6042, 5338, 76, 71, "Input",ExpressionUUID->"e0dc9739-ca4c-41e1-abc9-611071ace994"],
Cell[242003, 6120, 490, 9, 58, "Text",ExpressionUUID->"f441d885-3678-430c-b50d-9bbd55b62a1b"],
Cell[242496, 6131, 4914, 76, 174, "Input",ExpressionUUID->"5f4e8d49-6c8c-4f77-acb4-1f1c981a15f7"],
Cell[247413, 6209, 804, 12, 29, "Input",ExpressionUUID->"1d363bc5-ddeb-4b96-8e93-76e2c8535a39"],
Cell[248220, 6223, 616, 16, 35, "Text",ExpressionUUID->"53333437-90ea-4f26-8be6-c62a025427ef"],
Cell[248839, 6241, 318, 6, 29, "Input",ExpressionUUID->"3df3f72e-27fb-4684-bb29-24a238f179be"]
}, Open  ]],
Cell[CellGroupData[{
Cell[249194, 6252, 441, 14, 54, "Subsection",ExpressionUUID->"4b4e668a-373d-400d-a8b5-66629fe1ae36"],
Cell[249638, 6268, 8470, 206, 408, "Input",ExpressionUUID->"d49077ad-7f76-4ba5-bde3-cf2707409ad7"]
}, Closed]],
Cell[CellGroupData[{
Cell[258145, 6479, 245, 4, 38, "Subsection",ExpressionUUID->"92ca694c-4e19-4653-b285-9bda9e680c8d"],
Cell[258393, 6485, 4151, 82, 116, "Input",ExpressionUUID->"1fe4aad4-8c9e-4ee1-8001-e87a6a06b1e2"]
}, Closed]],
Cell[CellGroupData[{
Cell[262581, 6572, 194, 3, 38, "Subsection",ExpressionUUID->"6ad92b3c-f91a-481a-9f8b-c207f7138e91"],
Cell[262778, 6577, 11165, 228, 471, "Input",ExpressionUUID->"4f433644-2a3e-4ece-a8c9-a4c0787a2b19"]
}, Closed]],
Cell[CellGroupData[{
Cell[273980, 6810, 212, 3, 38, "Subsection",ExpressionUUID->"b0ee34ca-6580-4316-8d99-91cf8942d1e5"],
Cell[CellGroupData[{
Cell[274217, 6817, 917, 23, 33, "Input",ExpressionUUID->"2d18fc53-aff0-4a88-8603-c3af757ad2c1"],
Cell[275137, 6842, 109671, 2540, 2077, "Output",ExpressionUUID->"d4b5ac3d-cc42-4f19-8c14-53cb19a582dc"]
}, Open  ]]
}, Open  ]]
}
]
*)


